Post-Newtonian observables for aligned-spin binaries to sixth order in spin from gravitational self-force and Compton amplitudes

Accurate modeling of compact binaries is essential for gravitational-wave detection and parameter estimation, with spin being an important effect to include in waveform models. In this paper, we derive new post-Newtonian (PN) results for the conservative aligned-spin dynamics at next-to-next-to-leading order for the spin$^3$ and spin$^4$ contributions, in addition to the next-to-leading order (NLO) spin$^5$ and spin$^6$ contributions. One approach we follow is the Tutti Frutti method, which relates PN and gravitational self-force results through the redshift and spin-precession invariants, by making use of the simple dependence of the scattering angle on the symmetric mass ratio. However, an ambiguity arises at the NLO spin$^5$ contribution, due to transcendental functions of the Kerr spin in the redshift; this is also the order at which Compton amplitudes calculations are affected by spurious poles. Therefore, we follow an additional approach to determine the NLO spin$^5$ and spin$^6$ dynamics: using on-shell Compton amplitudes obtained from black hole perturbation theory. The Compton amplitude used in this work is composed of the unambiguous tree-level far-zone part reported in [Phys. Rev. D 109, 084071 (2024)], as well as the full, non-interfering with the far-zone, $\ell=2$ partial wave contributions from the near zone, which are responsible for capturing Kerr finite-size effects. Other results in this paper include deriving the scattering angle of a spinning test body in a Kerr background from a parametrized worldline action, and computing the redshift and spin-precession invariants for eccentric orbits without an eccentricity expansion.

==> anc/ComptonCoefficients.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Post-Newtonian observables for aligned-spin binaries to sixth order in spin from gravitational self-force and Compton amplitudes"*)


(* ::Text:: *)
(*by Yilber Fabian Bautista, Mohammed Khalil, Matteo Sergola, Chris Kavanagh, and Justin Vines*)


(* ::Text:: *)
(*This file contains expressions for the Compton amplitude coefficients determined by matching to Teukolsky solutions.*)


(* ::Section:: *)
(*Far Zone coefficients*)


farzone = {cFZ[2, 0] -> 0, cFZ[2, 1] -> 0, cFZ[2, 2] -> 0, cFZ[3, 0] -> 64/15, cFZ[3, 1] -> 16/3, cFZ[3, 2] -> 4/3, cFZ[4, 0] -> 0, 
 cFZ[4, 1] -> 0, cFZ[4, 2] -> 0, cFZ[5, 0] -> 0, cFZ[5, 1] -> 0, cFZ[5, 2] -> 0, cFZ[6, 0] -> 128/45, cFZ[6, 1] -> 32/9, 
 cFZ[6, 2] -> 8/9, cFZ[7, 0] -> 0, cFZ[7, 1] -> 0, cFZ[7, 2] -> 0, cFZ[8, 0] -> -512/45, cFZ[8, 1] -> -160/9, 
 cFZ[8, 2] -> -64/9, cFZ[9, 0] -> 0, cFZ[9, 1] -> 0, cFZ[9, 2] -> 0, cFZ[10, 0] -> 0, cFZ[10, 1] -> 0, cFZ[10, 2] -> 0, 
 dFZ[1, 0] -> 0, fFZ[1, 0] -> -4/9};


(* ::Section:: *)
(*Near Zone Coefficients*)


(* ::Subsection:: *)
(*Normal*)


nearzone = {cNZ[2, 0] -> 0, cNZ[2, 1] -> 0, cNZ[2, 2] -> 0, cNZ[4, 0] -> 0, cNZ[4, 1] -> 0, cNZ[4, 2] -> 0, cNZ[5, 0] -> 0, 
 cNZ[5, 1] -> 0, cNZ[5, 2] -> 0, cNZ[7, 0] -> 0, cNZ[7, 1] -> 0, cNZ[7, 2] -> 0, cNZ[9, 0] -> 0, cNZ[9, 1] -> 0, 
 cNZ[9, 2] -> 0, cNZ[3, 0] -> (32*(-103 + 40*EulerGamma - 3*\[Chi]^2*(133 - 40*EulerGamma + 10*\[Chi]^2) + 
     20*(1 + 3*\[Chi]^2)*Log[2*Sqrt[1 - \[Chi]^2]] + 10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(225*\[Chi]^4), 
 cNZ[3, 1] -> (4*(-1648 + 640*EulerGamma - 4569*\[Chi]^2 + 1320*EulerGamma*\[Chi]^2 - 300*\[Chi]^4 + 320*Log[2*Sqrt[1 - \[Chi]^2]] + 
     660*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 120*(1 + 3*\[Chi]^2)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     120*(1 + 3*\[Chi]^2)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(225*\[Chi]^4), 
 cNZ[3, 2] -> (4*(-824 + 320*EulerGamma - 1377*\[Chi]^2 + 360*EulerGamma*\[Chi]^2 - 45*\[Chi]^4 + 20*(8 + 9*\[Chi]^2)*Log[2] + 
     80*Log[1 - \[Chi]^2] + 90*\[Chi]^2*Log[1 - \[Chi]^2] + (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 40*(1 + 3*\[Chi]^2)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     40*(1 + 3*\[Chi]^2)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(225*\[Chi]^4), 
 cNZ[6, 0] -> (64*(-103 + 40*EulerGamma - 399*\[Chi]^2 + 120*EulerGamma*\[Chi]^2 - 30*\[Chi]^4 + 20*Log[2*Sqrt[1 - \[Chi]^2]] + 
     60*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(675*\[Chi]^4), 
 cNZ[6, 1] -> (8*(-1648 + 640*EulerGamma - 4569*\[Chi]^2 + 1320*EulerGamma*\[Chi]^2 - 300*\[Chi]^4 + 320*Log[2*Sqrt[1 - \[Chi]^2]] + 
     660*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 120*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     360*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 120*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     360*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(675*\[Chi]^4), 
 cNZ[6, 2] -> (8*(-824 + 320*EulerGamma - 1377*\[Chi]^2 + 360*EulerGamma*\[Chi]^2 - 60*\[Chi]^4 + 160*Log[2*Sqrt[1 - \[Chi]^2]] + 
     180*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 40*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     120*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 40*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     120*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(675*\[Chi]^4), 
 cNZ[8, 0] -> (32*(19467 - 7560*EulerGamma + 227402*\[Chi]^2 - 70560*EulerGamma*\[Chi]^2 - 284753*\[Chi]^4 + 93240*EulerGamma*\[Chi]^4 + 
     22764*\[Chi]^6 - 15120*EulerGamma*\[Chi]^6 + 15120*\[Chi]^8 + 963*Sqrt[1 - \[Chi]^2] + 1926*\[Chi]^2*Sqrt[1 - \[Chi]^2] - 
     2889*\[Chi]^4*Sqrt[1 - \[Chi]^2] - 3780*Log[2*Sqrt[1 - \[Chi]^2]] - 35280*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 
     46620*\[Chi]^4*Log[2*Sqrt[1 - \[Chi]^2]] - 7560*\[Chi]^6*Log[2*Sqrt[1 - \[Chi]^2]] - 
     6*(-1 + \[Chi]^2)*(-315 - (321*I)*\[Chi] - 3255*\[Chi]^2 - (963*I)*\[Chi]^3 + 630*\[Chi]^4)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     6*(-1 + \[Chi]^2)*(-315 + (321*I)*\[Chi] - 3255*\[Chi]^2 + (963*I)*\[Chi]^3 + 630*\[Chi]^4)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (3780*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (11340*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (3780*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (11340*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(42525*\[Chi]^6*(-1 + \[Chi]^2)), 
 cNZ[8, 1] -> (8*(77868 - 30240*EulerGamma + 632457*\[Chi]^2 - 192360*EulerGamma*\[Chi]^2 - 775684*\[Chi]^4 + 
     250320*EulerGamma*\[Chi]^4 + 33859*\[Chi]^6 - 27720*EulerGamma*\[Chi]^6 + 31500*\[Chi]^8 + 3852*Sqrt[1 - \[Chi]^2] + 
     2889*\[Chi]^2*Sqrt[1 - \[Chi]^2] - 6741*\[Chi]^4*Sqrt[1 - \[Chi]^2] - 15120*Log[2*Sqrt[1 - \[Chi]^2]] - 
     96180*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 125160*\[Chi]^4*Log[2*Sqrt[1 - \[Chi]^2]] - 13860*\[Chi]^6*Log[2*Sqrt[1 - \[Chi]^2]] + 
     (-1 + \[Chi]^2)*(2520 + (1284*I)*\[Chi] + 1890*\[Chi]^2 - (963*I)*\[Chi]^3 - 1890*\[Chi]^4)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (-1 + \[Chi]^2)*(2520 - (1284*I)*\[Chi] + 1890*\[Chi]^2 + (963*I)*\[Chi]^3 - 1890*\[Chi]^4)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     5040*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (5136*I)*\[Chi]*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     48720*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (10272*I)*\[Chi]^3*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     58800*\[Chi]^4*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (15408*I)*\[Chi]^5*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     5040*\[Chi]^6*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 5040*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (5136*I)*\[Chi]*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 48720*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (10272*I)*\[Chi]^3*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 58800*\[Chi]^4*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (15408*I)*\[Chi]^5*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 5040*\[Chi]^6*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (2520*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (1890*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (2520*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (1890*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + (10080*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (30240*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (10080*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (30240*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(14175*\[Chi]^6*(-1 + \[Chi]^2)), 
 cNZ[8, 2] -> (-4*(-155736 + 56700*EulerGamma - 710612*\[Chi]^2 + 216300*EulerGamma*\[Chi]^2 + 896252*\[Chi]^4 - 
     291900*EulerGamma*\[Chi]^4 - 5964*\[Chi]^6 + 18900*EulerGamma*\[Chi]^6 - 23940*\[Chi]^8 - 5778*Sqrt[1 - \[Chi]^2] - 
     1926*\[Chi]^2*Sqrt[1 - \[Chi]^2] + 8667*\[Chi]^4*Sqrt[1 - \[Chi]^2] - 963*\[Chi]^6*Sqrt[1 - \[Chi]^2] + 30240*Log[2*Sqrt[1 - \[Chi]^2]] + 
     102480*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] - 140280*\[Chi]^4*Log[2*Sqrt[1 - \[Chi]^2]] + 7560*\[Chi]^6*Log[2*Sqrt[1 - \[Chi]^2]] - 
     3*(-1 + \[Chi]^2)*(2520 + (1284*I)*\[Chi] + 2450*\[Chi]^2 - (963*I)*\[Chi]^3 - 2310*\[Chi]^4)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     3*(-1 + \[Chi]^2)*(2520 - (1284*I)*\[Chi] + 2450*\[Chi]^2 + (963*I)*\[Chi]^3 - 2310*\[Chi]^4)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     5670*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (5778*I)*\[Chi]*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     57120*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (11556*I)*\[Chi]^3*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     61530*\[Chi]^4*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (17334*I)*\[Chi]^5*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     1260*\[Chi]^6*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 5670*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (5778*I)*\[Chi]*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 57120*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (11556*I)*\[Chi]^3*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 61530*\[Chi]^4*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (17334*I)*\[Chi]^5*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 1260*\[Chi]^6*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (7560*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (5670*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (7560*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (5670*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] - (11340*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (34020*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (11340*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (34020*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(14175*\[Chi]^6*(-1 + \[Chi]^2)), 
 cNZ[10, 0] -> (16*(-25*I + (24*I)*EulerGamma + 12*Pi)*(-103 + 40*EulerGamma - 399*\[Chi]^2 + 120*EulerGamma*\[Chi]^2 - 30*\[Chi]^4 + 
     20*Log[2*Sqrt[1 - \[Chi]^2]] + 60*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 
     10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 10*(1 + 3*\[Chi]^2)*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/
   (675*\[Chi]^5), cNZ[10, 1] -> (2*(-25*I + (24*I)*EulerGamma + 12*Pi)*(-1648 + 640*EulerGamma - 4569*\[Chi]^2 + 
     1320*EulerGamma*\[Chi]^2 - 300*\[Chi]^4 + 320*Log[2*Sqrt[1 - \[Chi]^2]] + 660*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     120*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 360*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     120*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 360*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(675*\[Chi]^5), 
 cNZ[10, 2] -> (2*(-25*I + (24*I)*EulerGamma + 12*Pi)*(-824 + 320*EulerGamma - 1377*\[Chi]^2 + 360*EulerGamma*\[Chi]^2 - 
     60*\[Chi]^4 + 160*Log[2*Sqrt[1 - \[Chi]^2]] + 180*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 
     (40 - 30*\[Chi]^2)*PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (40 - 30*\[Chi]^2)*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     40*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 120*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     40*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 120*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(675*\[Chi]^5), 
 dNZ[1, 0] -> -8/45, fNZ[1, 0] -> (4*(155736 - 49140*EulerGamma + 156310*\[Chi]^2 - 59220*EulerGamma*\[Chi]^2 - 312676*\[Chi]^4 + 
     119700*EulerGamma*\[Chi]^4 - 4095*\[Chi]^6 - 11340*EulerGamma*\[Chi]^6 + 4725*\[Chi]^8 + 1926*Sqrt[1 - \[Chi]^2] + 
     3852*\[Chi]^2*Sqrt[1 - \[Chi]^2] - 8667*\[Chi]^4*Sqrt[1 - \[Chi]^2] + 2889*\[Chi]^6*Sqrt[1 - \[Chi]^2] - 30240*Log[2*Sqrt[1 - \[Chi]^2]] - 
     12600*\[Chi]^2*Log[2*Sqrt[1 - \[Chi]^2]] + 42840*\[Chi]^4*Log[2*Sqrt[1 - \[Chi]^2]] - 
     3*(-1 + \[Chi]^2)*(-2520 - (1284*I)*\[Chi] - 3010*\[Chi]^2 + (963*I)*\[Chi]^3 + 2730*\[Chi]^4 + 140*\[Chi]^2*(-4 + 3*\[Chi]^2))*
      PolyGamma[0, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 3*(-1 + \[Chi]^2)*(-2520 + (1284*I)*\[Chi] - 3010*\[Chi]^2 - (963*I)*\[Chi]^3 + 
       2730*\[Chi]^4 + 140*\[Chi]^2*(-4 + 3*\[Chi]^2))*PolyGamma[0, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     1890*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (1926*I)*\[Chi]*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     20160*\[Chi]^2*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (3852*I)*\[Chi]^3*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     18270*\[Chi]^4*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (5778*I)*\[Chi]^5*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     3780*\[Chi]^6*PolyGamma[0, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 1890*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (1926*I)*\[Chi]*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 20160*\[Chi]^2*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (3852*I)*\[Chi]^3*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 18270*\[Chi]^4*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (5778*I)*\[Chi]^5*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 3780*\[Chi]^6*PolyGamma[0, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (7560*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (5670*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (7560*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + 
     (5670*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, (I*\[Chi])/Sqrt[1 - \[Chi]^2]] + (3780*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] + (11340*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((-2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - 
     (3780*I)*\[Chi]*Sqrt[1 - \[Chi]^2]*PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]] - (11340*I)*\[Chi]^3*Sqrt[1 - \[Chi]^2]*
      PolyGamma[1, ((2*I)*\[Chi])/Sqrt[1 - \[Chi]^2]]))/(42525*\[Chi]^6*(-1 + \[Chi]^2))};


(* ::Subsection:: *)
(*Log \[Epsilon] coefficients*)


nearzonelog\[Epsilon] = {cLogNZ[2, 0] -> 0, cLogNZ[2, 1] -> 0, cLogNZ[2, 2] -> 0, cLogNZ[4, 0] -> 0, cLogNZ[4, 1] -> 0, cLogNZ[4, 2] -> 0, 
 cLogNZ[5, 0] -> 0, cLogNZ[5, 1] -> 0, cLogNZ[5, 2] -> 0, cLogNZ[7, 0] -> 0, cLogNZ[7, 1] -> 0, cLogNZ[7, 2] -> 0, 
 cLogNZ[9, 0] -> 0, cLogNZ[9, 1] -> 0, cLogNZ[9, 2] -> 0, cLogNZ[3, 0] -> (128*(1 + 3*\[Chi]^2))/(45*\[Chi]^4), 
 cLogNZ[3, 1] -> (16*(16 + 33*\[Chi]^2))/(45*\[Chi]^4), cLogNZ[3, 2] -> (4*(32 + 36*\[Chi]^2 + 3*\[Chi]^4))/(45*\[Chi]^4), 
 cLogNZ[6, 0] -> (256*(1 + 3*\[Chi]^2))/(135*\[Chi]^4), cLogNZ[6, 1] -> (32*(16 + 33*\[Chi]^2))/(135*\[Chi]^4), 
 cLogNZ[6, 2] -> (32*(8 + 9*\[Chi]^2))/(135*\[Chi]^4), cLogNZ[8, 0] -> (-128*(-9 - 97*\[Chi]^2 + 6*\[Chi]^4 + 4*(\[Chi]^2 + 3*\[Chi]^4)))/
   (405*\[Chi]^6), cLogNZ[8, 1] -> (-32*(-36 - 273*\[Chi]^2 + 29*\[Chi]^4 + 4*\[Chi]^2*(2 + \[Chi]^2)))/(135*\[Chi]^6), 
 cLogNZ[8, 2] -> (32*(36 + 158*\[Chi]^2 - 9*\[Chi]^4))/(135*\[Chi]^6), 
 cLogNZ[10, 0] -> (64*(-25*I + (24*I)*EulerGamma + 12*Pi)*(1 + 3*\[Chi]^2))/(135*\[Chi]^5), 
 cLogNZ[10, 1] -> (8*(-25*I + (24*I)*EulerGamma + 12*Pi)*(16 + 33*\[Chi]^2))/(135*\[Chi]^5), 
 cLogNZ[10, 2] -> (8*(-25*I + (24*I)*EulerGamma + 12*Pi)*(8 + 9*\[Chi]^2))/(135*\[Chi]^5), dLogNZ[1, 0] -> 0, 
 fLogNZ[1, 0] -> (-32*(-36 - 43*\[Chi]^2 + 9*\[Chi]^4 - \[Chi]^2*(8 + 9*\[Chi]^2)))/(405*\[Chi]^6)};


==> anc/alignedspin_binary_NLOS6.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Post-Newtonian observables for aligned-spin binaries to sixth order in spin from gravitational self-force and Compton amplitudes"*)


(* ::Text:: *)
(*by Yilber Fabian Bautista, Mohammed Khalil, Matteo Sergola, Chris Kavanagh, and Justin Vines*)


(* ::Text:: *)
(*This file contains the scattering angle, Hamiltonian, redshift, and spin-precession invariant, which include the new PN results derived in the paper, namely the NNLO S^3, NNLO S^4, NLO S^5, and NLO S^6 for aligned-spin binary BHs.*)


(*
Notation:
We use geometric units with c = G = 1
M = m1 + m2 is the total mass
\[Nu] = m1 m2 / M^2 is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 

\[Epsilon] = 1 is a PN counting parameter
SO = 1 is spin-order counting parameter

a1 and a2 are the spin lengths of the two BHs
ap = a1 + a2,   am = a1 - a2

e is the eccentricity in the Keplerian parametrization
up is the inverse semilatus rectum (scaled by the total mass)
w = Sqrt[1 - e^2]  (denoted \[CurlyEpsilon] in the paper)
b is the impact parameter

x and \[Iota] are gauge-invariant quantities related to the 
	orbital frequency \[CapitalOmega] and periastron precession k via
x = (M \[CapitalOmega])^(2/3),   \[Iota] = 3 x / k

We use scaled dimensionless variables defined as
p = p/\[Mu],   pr = pr/\[Mu],   L = L/(M \[Mu]), 
r = r/M,   b = b/M, 
a1 = a1/M,   a2 = a2/M
where quantities on the right hand side are dimensionful

The NNLO S^4 contribution contains the unknown coefficient h22, which requires currently unavailable GSF results. 
The NLO S^5 contribution contains the Wilson coefficient D5NLO whose value depends on how one matches the redshift to GSF results:
	D5NLO = - 19 / 60     (for polynomial matching)
	D5NLO = - 81 / 20 + 512 Zeta[3] / 15 - 512 Zeta[5] / 15   (for matching after spin-expansion)
*)


(* ::Section::Closed:: *)
(*Scattering angle*)


(* ::Text:: *)
(*Scattering angle with 3PN zero spin, NNLO SO, NNLO S^2, NNLO S^3, NNLO S^4, NLO S^5, NLO S^6.*)


\[Theta] = (G*(2 + 2/v^2))/b + (G^2*Pi*(3/4 + 3/v^2))/b^2 + 
 SO^6*((G*(2*ap^6 + (2*ap^6)/v^2))/b^7 + 
   (G^2*Pi*((105*ap^6)/(16*v^4) + ((-105*am^2*ap^4)/128 + (4515*ap^6)/128 + (735*am*ap^5*\[Delta])/64)/v^2))/b^8) + 
 SO^5*((-4*ap^5*G)/(b^6*v) + (G^2*Pi*(((-315*ap^5)/16 - (45*am*ap^4*\[Delta])/16)/v^3 + 
      ((405*am^4*ap)/2048 + (2085*am^2*ap^3)/1024 - (36879*ap^5)/2048 - (81*am^5*\[Delta])/2048 - (645*am^3*ap^2*\[Delta])/1024 - 
        (20085*am*ap^4*\[Delta])/2048 + D5NLO*((225*am^4*ap)/512 + (225*am^2*ap^3)/256 + (45*ap^5)/512 - (45*am^5*\[Delta])/512 - 
          (225*am^3*ap^2*\[Delta])/256 - (225*am*ap^4*\[Delta])/512))/v))/b^7) + 
 (G^3*(10/3 - 2/(3*v^6) + (30 - (13*\[Nu])/2)/v^2 + (10 - (2*\[Nu])/3)/v^4 - (227*\[Nu])/12))/b^3 + 
 SO^2*((G*(2*ap^2 + (2*ap^2)/v^2))/b^3 + (G^2*Pi*((-3*am^2)/64 + (141*ap^2)/64 + (3*ap^2)/(2*v^4) + (21*am*ap*\[Delta])/32 + 
      ((-3*am^2)/16 + (177*ap^2)/16 + (21*am*ap*\[Delta])/8)/v^2))/b^4 + 
   (G^3*((4*ap^2)/v^6 + (80*am*ap*\[Delta] + ap^2*(220 - 45*\[Nu]) - 12*am^2*\[Nu])/v^2 + 
      (40*am*ap*\[Delta] + ap^2*(140 - 4*\[Nu]) - 8*am^2*\[Nu])/v^4))/b^5) + 
 SO*((-4*ap*G)/(b^2*v) + (G^2*Pi*(((-21*ap)/4 - (3*am*\[Delta])/4)/v + ((-7*ap)/2 - (am*\[Delta])/2)/v^3))/b^3 + 
   (G^3*((-10*ap - 2*am*\[Delta])/v^5 + (-20*am*\[Delta] + ap*(-100 + 10*\[Nu]))/v^3 + (-10*am*\[Delta] + ap*(-50 + (77*\[Nu])/2))/v))/b^4) + 
 SO^3*((-4*ap^3*G)/(b^4*v) + (G^2*Pi*(((21*am^2*ap)/32 - (357*ap^3)/32 - (3*am^3*\[Delta])/32 - (141*am*ap^2*\[Delta])/32)/v + 
      ((-21*ap^3)/2 - (3*am*ap^2*\[Delta])/2)/v^3))/b^5 + 
   (G^3*((-100*ap^3 - 20*am*ap^2*\[Delta])/v^5 + (-200*am*ap^2*\[Delta] + (200*am^2*ap*\[Nu])/3 + ap^3*(-1400/3 + (100*\[Nu])/3))/v^3 + 
      (-100*am*ap^2*\[Delta] + 20*am^2*ap*\[Nu] + ap^3*(-180 + (391*\[Nu])/3))/v))/b^6) + 
 SO^4*((G*(2*ap^4 + (2*ap^4)/v^2))/b^5 + (G^2*Pi*((-25*am^4)/512 - (195*am^2*ap^2)/256 + (1815*ap^4)/512 + 
      (15*ap^4)/(4*v^4) + (35*am^3*ap*\[Delta])/128 + (315*am*ap^3*\[Delta])/128 + 
      ((-15*am^2*ap^2)/32 + (705*ap^4)/32 + (105*am*ap^3*\[Delta])/16)/v^2))/b^6 + 
   (G^3*((30*ap^4)/v^6 + (200*am*ap^3*\[Delta] + ap^4*(550 - 10*\[Nu]) - 40*am^2*ap^2*\[Nu])/v^4 + 
      (400*am*ap^3*\[Delta] + ap^4*(650 - (1523*\[Nu])/16) + (261*am^4*\[Nu])/16 - (1893*am^2*ap^2*\[Nu])/8 + 
        h22*((am^4*\[Nu])/16 - (am^2*ap^2*\[Nu])/8 + (ap^4*\[Nu])/16))/v^2))/b^7);


(* ::Section::Closed:: *)
(*Hamiltonian in quasi-isotropic gauge*)


(* ::Text:: *)
(*Hamiltonian with 4PN zero spin, N3LO SO, N3LO S^2, NNLO S^3, NNLO S^4, NLO S^5, NLO S^6 , is quasi-isotropic gauge.*)


Hiso = p^2/2 - r^(-1) + 1/(\[Epsilon]^2*\[Nu]) + (\[Epsilon]^2*(4 + 4*p^2*r*(-3 + \[Nu]) - 4*\[Nu] - p^4*r^2*(1 + \[Nu])))/(8*r^2) + 
 (\[Epsilon]^4*(-4 - 8*\[Nu]^2 + 2*p^4*r^2*(5 + 5*\[Nu] - 3*\[Nu]^2) + p^6*r^3*(1 + \[Nu] + \[Nu]^2) + 4*p^2*r*(10 - \[Nu] + 3*\[Nu]^2)))/(16*r^3) + 
 (\[Epsilon]^6*(48 + (3760 - 246*Pi^2)*\[Nu] - 96*\[Nu]^2 - 240*\[Nu]^3 + 24*p^6*r^3*(-7 - 7*\[Nu] - 6*\[Nu]^2 + 5*\[Nu]^3) - 72*p^4*r^2*(9 + 5*\[Nu] - 2*\[Nu]^2 + 5*\[Nu]^3) - 
    3*p^8*r^4*(5 + 5*\[Nu] + 6*\[Nu]^2 + 5*\[Nu]^3) + 48*p^2*r*(-25 + 5*\[Nu] + 3*\[Nu]^2 + 10*\[Nu]^3)))/(384*r^4) + 
 SO^5*(((9*ap^5*L)/(32*r^7) + (15*am*ap^4*L*\[Delta])/(32*r^7))*\[Epsilon]^11 + 
   \[Epsilon]^13*((-3*am^4*ap*(9 + 20*D5NLO)*L)/(256*r^8) + (3*am^5*(9 + 20*D5NLO)*L*\[Delta])/(1280*r^8) + 
     (am^3*ap^2*L*\[Delta]*(2*r*(11 + 60*D5NLO - 64*\[Nu]) + L^2*(15 - 60*\[Nu])))/(256*r^9) - (am*ap^4*L*\[Delta]*(r*(1093 - 60*D5NLO - 768*\[Nu]) + 15*L^2*(3 + 26*\[Nu])))/
      (256*r^9) - (3*ap^5*L*(r*(809 + 20*D5NLO - 1920*\[Nu]) + 5*L^2*(15 + 82*\[Nu])))/(1280*r^9) - 
     (am^2*ap^3*L*(75*L^2*(-1 + 4*\[Nu]) + 2*r*(-21 + 60*D5NLO + 448*\[Nu])))/(256*r^9))) + 
 SO^6*((-5*ap^6*\[Epsilon]^12)/(16*r^7) + \[Epsilon]^14*((-3*am*ap^5*(15*L^2 + 16*r)*\[Delta])/(128*r^9) + (ap^6*(16*r*(43 - 32*\[Nu]) + 5*L^2*(9 + 56*\[Nu])))/(256*r^9) + 
     (am^2*ap^4*(75*L^2*(-1 + 4*\[Nu]) + 48*(r + 4*r*\[Nu])))/(256*r^9))) + 
 SO^3*(((5*ap^3*L)/(8*r^5) + (3*am*ap^2*L*\[Delta])/(8*r^5))*\[Epsilon]^7 + \[Epsilon]^9*((-3*am*ap^2*L*\[Delta]*(4*r*(25 - 16*\[Nu]) + L^2*(-5 + 36*\[Nu])))/(128*r^7) - 
     (am^2*ap*L*(21*L^2*(-1 + 4*\[Nu]) + 4*r*(-3 + 52*\[Nu])))/(128*r^7) - (ap^3*L*(28*r*(17 - 16*\[Nu]) + L^2*(37 + 172*\[Nu])))/(128*r^7) - 
     (am^3*L*\[Delta]*(L^2*(-1 + 4*\[Nu]) + 4*(r + 4*r*\[Nu])))/(128*r^7)) + 
   \[Epsilon]^11*((am^3*L*\[Delta]*(2*r^2*(52 + 323*\[Nu] - 188*\[Nu]^2) + 16*L^2*r*(-1 + \[Nu] + 4*\[Nu]^2) + L^4*(3 - 23*\[Nu] + 44*\[Nu]^2)))/(512*r^9) + 
     (am^2*ap*L*(16*L^2*r*(-53 + 241*\[Nu] + 20*\[Nu]^2) + 3*L^4*(-19 + 5*\[Nu] + 284*\[Nu]^2) - 8*r^2*(40 - 914*\[Nu] + 524*\[Nu]^2)))/(512*r^9) + 
     (am*ap^2*L*\[Delta]*(-16*L^2*r*(27 - 303*\[Nu] + 160*\[Nu]^2) + L^4*(-63 - 69*\[Nu] + 696*\[Nu]^2) + 2*r^2*(2148 - 1473*\[Nu] + 1120*\[Nu]^2)))/(512*r^9) + 
     (ap^3*L*(3*L^4*(39 + 151*\[Nu] + 360*\[Nu]^2) - 16*L^2*r*(-81 - 343*\[Nu] + 368*\[Nu]^2) + 4*r^2*(1604 - 2997*\[Nu] + 1344*\[Nu]^2)))/(512*r^9))) + 
 SO^4*((-3*ap^4*\[Epsilon]^8)/(8*r^5) + \[Epsilon]^10*((-5*am*ap^3*(3*L^2 + 2*r)*\[Delta])/(32*r^7) + (am^2*ap^2*(9*L^2*(-1 + 4*\[Nu]) + 2*r*(5 + 12*\[Nu])))/(64*r^7) + 
     (ap^4*(2*r*(85 - 48*\[Nu]) + L^2*(3 + 60*\[Nu])))/(64*r^7)) + 
   \[Epsilon]^12*((am^3*ap*\[Delta]*(63*L^4*(-1 + 4*\[Nu]) + 20*r^2*(11 + 20*\[Nu]) + 16*L^2*r*(-1 + 92*\[Nu])))/(1536*r^9) + 
     (am*ap^3*\[Delta]*(4*r^2*(861 - 865*\[Nu]) + 16*L^2*r*(447 - 332*\[Nu]) + 9*L^4*(57 + 232*\[Nu])))/(1536*r^9) - 
     (am^4*(9*L^4*(1 - 4*\[Nu])^2 + 80*L^2*r*(-1 - 8*\[Nu] + 16*\[Nu]^2) + 4*r^2*(23 + 5*(983 + 3*h22)*\[Nu] + 112*\[Nu]^2)))/(6144*r^9) + 
     (am^2*ap^2*(16*L^2*r*(85 - 388*\[Nu] + 160*\[Nu]^2) - 9*L^4*(1 - 52*\[Nu] + 192*\[Nu]^2) + 4*r^2*(-285 + 5*(113 + h22)*\[Nu] + 576*\[Nu]^2)))/(1024*r^9) - 
     (ap^4*(16*L^2*r*(379 + 4544*\[Nu] - 2112*\[Nu]^2) + 9*L^4*(33 + 160*\[Nu] + 1120*\[Nu]^2) + 4*r^2*(15227 + (-9929 + 15*h22)*\[Nu] + 6720*\[Nu]^2)))/(6144*r^9))) + 
 SO*(((7*ap*L)/(4*r^3) + (am*L*\[Delta])/(4*r^3))*\[Epsilon]^3 + \[Epsilon]^5*(-(am*L*(-8 + 5*p^2*r)*\[Delta]*(-1 + \[Nu]))/(16*r^4) - 
     (ap*L*(88 - 32*\[Nu] + p^2*r*(5 + 29*\[Nu])))/(16*r^4)) + 
   \[Epsilon]^7*((am*L*\[Delta]*(18 - 22*\[Nu] + 30*\[Nu]^2 - 6*p^2*r*(9 - 7*\[Nu] + 6*\[Nu]^2) + p^4*r^2*(-7 - 10*\[Nu] + 11*\[Nu]^2)))/(32*r^5) + 
     (ap*L*(6*(53 - 33*\[Nu] + 15*\[Nu]^2) - 6*p^2*r*(-9 - 41*\[Nu] + 24*\[Nu]^2) + p^4*r^2*(7 + 22*\[Nu] + 59*\[Nu]^2)))/(32*r^5)) + 
   \[Epsilon]^9*(-(am*L*\[Delta]*(2*(504 + (448 + 15*Pi^2)*\[Nu] + 864*\[Nu]^2 - 2016*\[Nu]^3) - 144*p^4*r^2*(26 + 33*\[Nu] - 34*\[Nu]^2 + 29*\[Nu]^3) + 
         9*p^6*r^3*(-45 - 85*\[Nu] - 66*\[Nu]^2 + 93*\[Nu]^3) + 36*p^2*r*(-315 + 237*\[Nu] - 168*\[Nu]^2 + 196*\[Nu]^3)))/(2304*r^6) - 
     (ap*L*(31248 - 2*(3776 + 1461*Pi^2)*\[Nu] + 15840*\[Nu]^2 - 10080*\[Nu]^3 - 144*p^4*r^2*(-26 - 69*\[Nu] - 152*\[Nu]^2 + 116*\[Nu]^3) + 
        9*p^6*r^3*(45 + 115*\[Nu] + 286*\[Nu]^2 + 477*\[Nu]^3) + 36*p^2*r*(315 + 989*\[Nu] - 988*\[Nu]^2 + 616*\[Nu]^3)))/(2304*r^6))) + 
 SO^2*(-(ap^2*\[Epsilon]^4)/(2*r^3) + \[Epsilon]^6*(-(am*ap*(3 + 7*p^2*r)*\[Delta])/(16*r^4) + (am^2*(3 + 4*\[Nu] + p^2*r*(-1 + 4*\[Nu])))/(32*r^4) + 
     (ap^2*(83 - 32*\[Nu] + 3*p^2*r*(-3 + 8*\[Nu])))/(32*r^4)) + \[Epsilon]^8*((am*ap*\[Delta]*(62 + 7*p^2*r*(30 - 11*\[Nu]) - 45*\[Nu] + 2*p^4*r^2*(6 + 25*\[Nu])))/(64*r^5) + 
     (am^2*(-21 - 56*\[Nu] + 32*\[Nu]^2 - 2*p^4*r^2*(1 - 6*\[Nu] + 8*\[Nu]^2) + p^2*r*(9 - 34*\[Nu] + 24*\[Nu]^2)))/(64*r^5) + 
     (ap^2*(-425 + 241*\[Nu] - 120*\[Nu]^2 + 2*p^4*r^2*(5 + 11*\[Nu] - 30*\[Nu]^2) + p^2*r*(93 - 493*\[Nu] + 168*\[Nu]^2)))/(64*r^5)) + 
   \[Epsilon]^10*((am^2*(5672 + (36128 + 315*Pi^2)*\[Nu] - 30328*\[Nu]^2 + 15072*\[Nu]^3 + 20*p^6*r^3*(17 - 44*\[Nu] - 143*\[Nu]^2 + 188*\[Nu]^3) - 
        40*p^4*r^2*(-105 + 572*\[Nu] - 545*\[Nu]^2 + 388*\[Nu]^3) + 4*p^2*r*(-539 - 2732*\[Nu] + 2577*\[Nu]^2 + 1372*\[Nu]^3)))/(10240*r^6) + 
     (ap^2*(119336 - 3*(-55072 + 6455*Pi^2)*\[Nu] + 50568*\[Nu]^2 - 35840*\[Nu]^3 + 20*p^6*r^3*(-63 - 164*\[Nu] - 143*\[Nu]^2 + 560*\[Nu]^3) - 
        40*p^4*r^2*(247 + 260*\[Nu] - 3793*\[Nu]^2 + 1216*\[Nu]^3) + 4*p^2*r*(-10395 + 84636*\[Nu] - 48127*\[Nu]^2 + 17920*\[Nu]^3)))/(10240*r^6) - 
     (am*ap*(256 + \[Delta]*(2986 - 1532*\[Nu] + 2502*\[Nu]^2 + 10*p^4*r^2*(265 + 962*\[Nu] - 517*\[Nu]^2) + 5*p^6*r^3*(33 + 130*\[Nu] + 275*\[Nu]^2) + 
          p^2*r*(15589 - 8158*\[Nu] + 2443*\[Nu]^2))))/(1280*r^6))) + 
 (\[Epsilon]^8*(-3600 + 168960*EulerGamma*\[Nu] + (5748375*Pi^2*\[Nu])/16 - 1350*(-632 + 41*Pi^2)*\[Nu]^2 - 36000*\[Nu]^3 - 50400*\[Nu]^4 + 
    450*p^8*r^4*(45 + 45*\[Nu] + 51*\[Nu]^2 + 30*\[Nu]^3 - 35*\[Nu]^4) + 225*p^10*r^5*(7 + 7*\[Nu] + 9*\[Nu]^2 + 10*\[Nu]^3 + 7*\[Nu]^4) + 
    4*p^4*r^2*(47250 - 2700*\[Nu]^2 - 9900*\[Nu]^3 - 31500*\[Nu]^4 + \[Nu]*(1769532 + 822628096*Log[2] - 248821551*Log[3] - 185546875*Log[5])) + 
    600*p^2*r*(315 + (4736*EulerGamma*\[Nu])/5 - (29665*Pi^2*\[Nu])/128 + (-1982 + 123*Pi^2)*\[Nu]^2 + 144*\[Nu]^3 + 210*\[Nu]^4 - 
      (2*\[Nu]*(524813 + 263889984*Log[2] - 81185814*Log[3] - 58593750*Log[5]))/75) + 
    40*\[Nu]*(-22822 + 44560256*Log[2] - 13889637*Log[3] - 9765625*Log[5]) + 20*p^6*r^3*(4680 + 1890*\[Nu]^2 - 1260*\[Nu]^3 + 3150*\[Nu]^4 + 
      \[Nu]*(-119910 - 42460416*Log[2] + 12594933*Log[3] + 9765625*Log[5])) - 84480*\[Nu]*Log[r] - 284160*p^2*r*\[Nu]*Log[r]))/(57600*r^5);


(* ::Section::Closed:: *)
(*Redshift and spin-precession invariant for circular orbits*)


(* ::Text:: *)
(*The redshift and spin-precession invariant for circular orbits, with a2 = 0, to NNLO SO, S^2, S^3, S^4, and NLO S^5 and S^6*)


(* ::Subsection::Closed:: *)
(*Redshift*)


z2Circ = 1 + x*(-3/4 - (3*\[Delta])/4 + \[Nu]/2) + x^2*(-9/16 + \[Delta]*(-9/16 - \[Nu]/8) - \[Nu]/2 + (5*\[Nu]^2)/24) + 
 x^3*(-27/32 - \[Nu]/2 - (39*\[Nu]^2)/32 + \[Nu]^3/16 + \[Delta]*(-27/32 + (19*\[Nu])/16 - \[Nu]^2/32)) + 
 a1^5*x^(15/2)*((-47*\[Nu])/40 + (3*\[Nu]^2)/4 + D5NLO*((-3*\[Nu])/2 - (3*\[Delta]*\[Nu])/2) + \[Delta]*((-47*\[Nu])/40 + (15*\[Nu]^2)/4)) + 
 x^4*(-405/256 + (38/3 - (41*Pi^2)/64)*\[Nu] + (-3863/576 + (41*Pi^2)/192)*\[Nu]^2 + (973*\[Nu]^3)/864 + (91*\[Nu]^4)/10368 + 
   \[Delta]*(-405/256 + (6889/384 - (41*Pi^2)/64)*\[Nu] - (93*\[Nu]^2)/128 - (7*\[Nu]^3)/1728)) + 
 a1^4*(x^6*(-1/16 + \[Delta]*(-1/16 + (3*\[Nu])/8) + \[Nu]/2 - (21*\[Nu]^2)/8) + 
   x^7*(-985/2592 + (3481*\[Nu])/486 - (214663*\[Nu]^2)/7776 + (58981*\[Nu]^3)/3888 + 
     \[Delta]*(-985/2592 + (22463*\[Nu])/3888 - (152753*\[Nu]^2)/7776))) + 
 a1^2*(x^3*(-1/4 - \[Delta]/4 + \[Nu]/2) + x^4*(-13/24 + (61*\[Nu])/18 - (49*\[Nu]^2)/36 + \[Delta]*(-13/24 + (65*\[Nu])/36)) + 
   x^5*(-67/32 + (134*\[Nu])/9 - (18061*\[Nu]^2)/864 + (649*\[Nu]^3)/432 + \[Delta]*(-67/32 + (1433*\[Nu])/144 - (4915*\[Nu]^2)/864))) + 
 a1^3*(x^(9/2)*(-\[Nu]/2 - (\[Delta]*\[Nu])/2) + x^(11/2)*(25/54 - (1559*\[Nu])/324 + (47*\[Nu]^2)/4 + 
     \[Delta]*(25/54 - (1421*\[Nu])/324 + (725*\[Nu]^2)/324)) + x^(13/2)*(91/36 - (20321*\[Nu])/648 + (381727*\[Nu]^2)/3888 - 
     (23189*\[Nu]^3)/432 + \[Delta]*(91/36 - (17531*\[Nu])/648 + (189067*\[Nu]^2)/3888 - (15505*\[Nu]^3)/3888))) + 
 a1*(x^(5/2)*(1 + \[Delta]*(1 - \[Nu]/3) - (4*\[Nu])/3) + x^(7/2)*(3/2 - (41*\[Nu])/12 + (20*\[Nu]^2)/9 + 
     \[Delta]*(3/2 - (23*\[Nu])/12 + \[Nu]^2/18)) + x^(9/2)*(27/8 - (265*\[Nu])/16 + (41*\[Nu]^2)/2 - (5*\[Nu]^3)/6 + 
     \[Delta]*(27/8 - (211*\[Nu])/16 + (31*\[Nu]^2)/8 + \[Nu]^3/24)));


(* ::Subsection::Closed:: *)
(*Spin-precession invariant*)


\[Psi]2Circ = x*(3/4 + (3*\[Delta])/4 + \[Nu]/2) + a1^5*x^(13/2)*((19*\[Nu])/40 + (3*D5NLO*\[Nu])/2) + 
 x^2*(9/16 + \[Delta]*(9/16 - (5*\[Nu])/8) + (5*\[Nu])/4 - \[Nu]^2/24) + 
 a1^4*x^6*(-3/16 + \[Delta]*(-3/16 + (7*\[Nu])/8) - (5*\[Nu])/4 + (29*\[Nu]^2)/8) + 
 x^3*(27/32 + (3*\[Nu])/16 - (105*\[Nu]^2)/32 - \[Nu]^3/48 + \[Delta]*(27/32 - (39*\[Nu])/8 + (5*\[Nu]^2)/32)) + 
 a1^3*(x^(9/2)*(-1/4 + \[Delta]*(-1/4 + (3*\[Nu])/4) - \[Nu]/4) + x^(11/2)*(-37/216 + (1775*\[Nu])/648 - (1975*\[Nu]^2)/216 + 
     \[Delta]*(-37/216 + (743*\[Nu])/648 - (557*\[Nu]^2)/648))) + 
 a1*(x^(3/2)*(-1/2 - \[Delta]/2) + x^(5/2)*(-1/4 + \[Delta]*(-1/4 - \[Nu]/12) - \[Nu]/12) + 
   x^(7/2)*(-15/16 + (143*\[Nu])/48 + (53*\[Nu]^2)/144 + \[Delta]*(-15/16 + (143*\[Nu])/48 + (53*\[Nu]^2)/144))) + 
 a1^2*(x^3*(-1/4 - \[Delta]/4 - \[Nu]/2) + x^4*(7/24 + \[Delta]*(7/24 - (49*\[Nu])/36) - (13*\[Nu])/9 + (11*\[Nu]^2)/36) + 
   x^5*(37/32 - (1553*\[Nu])/144 + (12707*\[Nu]^2)/864 + (787*\[Nu]^3)/432 + \[Delta]*(37/32 - (583*\[Nu])/72 + (929*\[Nu]^2)/864)));


(* ::Section::Closed:: *)
(*Redshift and spin-precession invariant for eccentric orbits*)


(* ::Text:: *)
(*The redshift and spin-precession invariant for eccentric orbits, with a2 = 0, to N3LO SO and S^2, NNLO S^3 and S^4, and NLO S^5 and S^6.*)


(* ::Subsection::Closed:: *)
(*Redshift*)


z2 = 1 + (x*(-3 - 3*\[Delta] + 2*\[Nu]))/4 + x^2*((-3*(1 + \[Delta]))/Sqrt[\[Iota]] + (3 + 3*\[Delta] - 2*\[Nu])/(2*\[Iota]) + (45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2)/48) + 
 x^3*((-5*(3 + 3*\[Delta] - 2*\[Nu]))/(4*\[Iota]^2) + (15/8 + \[Nu] + 2*\[Nu]^2 - (3*\[Delta]*(-5 + 4*\[Nu]))/8)/Sqrt[\[Iota]] + (-45 - 24*\[Nu] - 10*\[Nu]^2 + \[Delta]*(-45 + 6*\[Nu]))/(12*\[Iota]) + 
   (37 + 20*\[Nu] - 40*\[Nu]^2 + \[Delta]*(37 + 20*\[Nu]))/(8*\[Iota]^(3/2)) + (5 + 9*\[Nu]^2 + 2*\[Nu]^3 - \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2))/32) + 
 x^4*((10*(3 + 3*\[Delta] - 2*\[Nu]))/(3*\[Iota]^3) + (7*(45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2))/(24*\[Iota]^2) - 
   (3*(5 + 9*\[Nu]^2 + 2*\[Nu]^3 - \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2)))/(16*\[Iota]) + (7*(135 + 240*\[Nu] + 44*\[Nu]^2 + 64*\[Nu]^3 - 3*\[Delta]*(-45 + 40*\[Nu] + 12*\[Nu]^2)))/(384*Sqrt[\[Iota]]) + 
   (-1797 + (2840 - 123*Pi^2)*\[Nu] + (-5284 + 246*Pi^2)*\[Nu]^2 - 1056*\[Nu]^3 + \[Delta]*(-1797 + (2840 - 123*Pi^2)*\[Nu] + 396*\[Nu]^2))/(128*\[Iota]^(5/2)) + 
   (-5130 + 3*(-9032 + 123*Pi^2)*\[Nu] + (30248 - 492*Pi^2)*\[Nu]^2 - 7200*\[Nu]^3 + 3*\[Delta]*(-1710 + (-6752 + 123*Pi^2)*\[Nu] + 1080*\[Nu]^2))/(1152*\[Iota]^(3/2)) + 
   (-2997 - 17280*\[Nu] + 1620*\[Nu]^2 + 1176*\[Nu]^3 + 182*\[Nu]^4 - 3*\[Delta]*(999 + 2430*\[Nu] + 270*\[Nu]^2 + 28*\[Nu]^3))/20736) + 
 x^5*((-55*(3 + 3*\[Delta] - 2*\[Nu]))/(6*\[Iota]^4) - (35*(45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2))/(36*\[Iota]^3) + 
   (27*(5 + 9*\[Nu]^2 + 2*\[Nu]^3 - \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2)))/(32*\[Iota]^2) + (4725 + 139976*\[Nu] - 2340*\[Nu]^2 + 2640*\[Nu]^3 + 960*\[Nu]^4 + 
     \[Delta]*(4725 + 121076*\[Nu] - 2340*\[Nu]^2 - 480*\[Nu]^3))/(3072*Sqrt[\[Iota]]) + (15147 + 38340*\[Nu] + 10692*\[Nu]^2 - 10248*\[Nu]^3 - 182*\[Nu]^4 + 
     3*\[Delta]*(5049 - 4050*\[Nu] + 2214*\[Nu]^2 + 28*\[Nu]^3))/(2592*\[Iota]) + (-10546200 + 3*(-91596448 + 1818624*EulerGamma - 164535*Pi^2)*\[Nu] + 
     (154714016 - 3637248*EulerGamma + 550470*Pi^2)*\[Nu]^2 - 640*(-30538 + 615*Pi^2)*\[Nu]^3 - 5241600*\[Nu]^4 + 
     3*\[Delta]*(-3515400 + (-82222048 + 1818624*EulerGamma - 164535*Pi^2)*\[Nu] + 120*(-27028 + 615*Pi^2)*\[Nu]^2 + 748800*\[Nu]^3))/(1105920*\[Iota]^(3/2)) + 
   (3090420 + (83301504 - 8994816*EulerGamma + 691155*Pi^2)*\[Nu] + 4*(-25293668 + 2998272*EulerGamma - 330015*Pi^2)*\[Nu]^2 + 
     7200*(-1226 + 123*Pi^2)*\[Nu]^3 - 2534400*\[Nu]^4 + \[Delta]*(3090420 + (79180944 - 8994816*EulerGamma + 691155*Pi^2)*\[Nu] - 3240*(-1358 + 123*Pi^2)*\[Nu]^2 + 
       950400*\[Nu]^3))/(184320*\[Iota]^(5/2)) + (16795080 + (-171549344 + 20889600*EulerGamma + 2435145*Pi^2)*\[Nu] + 
     (376361248 - 41779200*EulerGamma - 5977290*Pi^2)*\[Nu]^2 + 960*(-89336 + 3075*Pi^2)*\[Nu]^3 - 8812800*\[Nu]^4 + 
     \[Delta]*(16795080 + (-171549344 + 20889600*EulerGamma + 2435145*Pi^2)*\[Nu] - 360*(-92396 + 3075*Pi^2)*\[Nu]^2 + 2937600*\[Nu]^3))/(368640*\[Iota]^(7/2)) + 
   (-32319 - 145152*\[Nu] + 10395*\[Nu]^2 - 7650*\[Nu]^3 - 3135*\[Nu]^4 - 374*\[Nu]^5 + 3*\[Delta]*(-10773 + 1890*\[Nu] + 2835*\[Nu]^2 + 600*\[Nu]^3 + 55*\[Nu]^4))/124416) + 
 a1*((x^(5/2)*(1 + \[Delta] - (5*\[Nu])/2 - (\[Delta]*\[Nu])/2))/\[Iota] + x^(7/2)*((-10 + 23*\[Nu] - 64*\[Nu]^2 + \[Delta]*(-10 + 3*\[Nu] - 14*\[Nu]^2))/(8*\[Iota]^2) + 
     (-21 + 64*\[Nu] - 32*\[Nu]^2 + \[Delta]*(-21 + 31*\[Nu] - 5*\[Nu]^2))/(12*\[Iota])) + 
   x^(9/2)*((5*(1 + \[Delta] - 4*\[Nu])*(192 + (27328 - 1353*Pi^2)*\[Nu] + 4032*\[Nu]^2) + (1 + \[Delta])*(960 + (108224 - 3075*Pi^2)*\[Nu] + 8*(-17704 + 615*Pi^2)*\[Nu]^2 - 
         23040*\[Nu]^3))/(3072*\[Iota]^3) + (-810 + 1119*\[Nu] + 260*\[Nu]^2 - 490*\[Nu]^3 + \[Delta]*(-810 + 399*\[Nu] + 356*\[Nu]^2 - 70*\[Nu]^3))/(288*\[Iota]) + 
     (\[Delta]*(5040 + 12*(-3808 + 123*Pi^2)*\[Nu] + (29728 - 615*Pi^2)*\[Nu]^2 - 5376*\[Nu]^3) - 4*(-1260 + (13044 - 369*Pi^2)*\[Nu] + 8*(-3899 + 123*Pi^2)*\[Nu]^2 + 
         6600*\[Nu]^3))/(2304*\[Iota]^2)) + x^(11/2)*((-420 + 1061*\[Nu] - 1440*\[Nu]^2 + 364*\[Nu]^3 + \[Delta]*(-420 + 671*\[Nu] - 480*\[Nu]^2 + 52*\[Nu]^3))/(48*\[Iota]^(3/2)) + 
     (-1845 + 15607*\[Nu] - 23442*\[Nu]^2 - 390*\[Nu]^3 - 396*\[Nu]^4 + \[Delta]*(-1845 + 16372*\[Nu] - 3382*\[Nu]^2 + 222*\[Nu]^3 - 54*\[Nu]^4))/(576*\[Iota]) + 
     (5/2 + (840323/576 - (488*EulerGamma)/3 + (55091*Pi^2)/6144)*\[Nu] + (-6387637/1728 + (3904*EulerGamma)/9 - (353735*Pi^2)/9216)*\[Nu]^2 + 
       (5*(-225920 + 20787*Pi^2)*\[Nu]^3)/4608 - (515*\[Nu]^4)/8 + \[Delta]*(5/2 + (844283/576 - (488*EulerGamma)/3 + (55091*Pi^2)/6144)*\[Nu] + 
         (-76037/216 + (610*EulerGamma)/9 - (1474111*Pi^2)/73728)*\[Nu]^2 + ((-4496 + 1599*Pi^2)*\[Nu]^3)/576 - (55*\[Nu]^4)/4))/\[Iota]^3 + 
     (10886400 + 12*(-85437088 + 1818624*EulerGamma - 210615*Pi^2)*\[Nu] + (2047613440 - 45465600*EulerGamma + 8923335*Pi^2)*\[Nu]^2 - 
       640*(-138776 + 6027*Pi^2)*\[Nu]^3 - 21995520*\[Nu]^4 - 4*\[Delta]*(-2721600 + (254496864 - 5455872*EulerGamma + 631845*Pi^2)*\[Nu] + 
         (-69921088 + 1818624*EulerGamma - 1013055*Pi^2)*\[Nu]^2 + 160*(-31412 + 861*Pi^2)*\[Nu]^3 + 1075200*\[Nu]^4))/(2211840*\[Iota]^2) + 
     ((1 + \[Delta] - 4*\[Nu])*(1382400 + (-12688665088 + 1608499200*EulerGamma + 202367325*Pi^2)*\[Nu] - 21600*(-138016 + 5781*Pi^2)*\[Nu]^2 + 265075200*\[Nu]^3) + 
       (-1 - \[Delta])*(-1382400 - 425*(-13360640 + 1720320*EulerGamma + 141531*Pi^2)*\[Nu] + 8*(-973635968 + 146227200*EulerGamma + 388275*Pi^2)*\[Nu]^2 - 
         28800*(-115100 + 3813*Pi^2)*\[Nu]^3 + 305510400*\[Nu]^4))/(8847360*\[Iota]^4))) + 
 a1^2*((x^3*(10 + \[Delta]*(10 - 23*\[Nu]) - 49*\[Nu] + 8*\[Nu]^2))/(24*\[Iota]^(3/2)) + 
   x^4*((-170 + 1141*\[Nu] - 2380*\[Nu]^2 + 552*\[Nu]^3 + \[Delta]*(-170 + 387*\[Nu] - 1388*\[Nu]^2))/(192*\[Iota]^(5/2)) + 
     (210 - 97*\[Nu] - 1924*\[Nu]^2 + 192*\[Nu]^3 + \[Delta]*(210 + 449*\[Nu] - 600*\[Nu]^2))/(576*\[Iota]^(3/2))) + 
   x^5*((1226 + (171799 - 8610*Pi^2)*\[Nu] + (-740808 + 37515*Pi^2)*\[Nu]^2 + (15964 - 3690*Pi^2)*\[Nu]^3 + 20416*\[Nu]^4 + 
       \[Delta]*(1226 + (188225 - 8610*Pi^2)*\[Nu] + (-257984 + 11685*Pi^2)*\[Nu]^2 - 48140*\[Nu]^3))/(1024*\[Iota]^(7/2)) + 
     (38070 - 37743*\[Nu] - 105424*\[Nu]^2 - 55996*\[Nu]^3 + 6240*\[Nu]^4 + \[Delta]*(38070 + 20199*\[Nu] - 14320*\[Nu]^2 - 20436*\[Nu]^3))/(27648*\[Iota]^(3/2)) + 
     (-23310 + 9*(-46725 + 1927*Pi^2)*\[Nu] + (1986692 - 67281*Pi^2)*\[Nu]^2 + (-653356 + 6888*Pi^2)*\[Nu]^3 + 60720*\[Nu]^4 - 
       \[Delta]*(23310 - 9*(-54155 + 1927*Pi^2)*\[Nu] + (-814496 + 21525*Pi^2)*\[Nu]^2 + 159060*\[Nu]^3))/(13824*\[Iota]^(5/2))) + 
   x^6*((1701 - 5688*\[Nu] + 4062*\[Nu]^2 + 1000*\[Nu]^3 - 152*\[Nu]^4 + \[Delta]*(1701 - 3078*\[Nu] + 468*\[Nu]^2 + 496*\[Nu]^3))/(288*\[Iota]^2) + 
     (572580 + (1735620846 - 188891136*EulerGamma + 9613827*Pi^2)*\[Nu] + (-6435291416 + 728580096*EulerGamma - 54722883*Pi^2)*\[Nu]^2 + 
       (47342728 - 71958528*EulerGamma + 51365580*Pi^2)*\[Nu]^3 - 48*(2013620 + 44649*Pi^2)*\[Nu]^4 + 18006912*\[Nu]^5 + 
       \[Delta]*(572580 + (1739851026 - 188891136*EulerGamma + 9613827*Pi^2)*\[Nu] + (-1716764288 + 224870400*EulerGamma - 37054659*Pi^2)*\[Nu]^2 + 
         12*(-3225878 + 714753*Pi^2)*\[Nu]^3 - 43555680*\[Nu]^4))/(442368*\[Iota]^(7/2)) + (866790 + 7436917*\[Nu] - 24509156*\[Nu]^2 + 1823596*\[Nu]^3 - 192672*\[Nu]^4 + 
       24192*\[Nu]^5 + \[Delta]*(866790 + 8067547*\[Nu] - 7743432*\[Nu]^2 - 181980*\[Nu]^3 - 81648*\[Nu]^4))/(221184*\[Iota]^(3/2)) + 
     (-65998800 + 6*(-3963301316 + 85475328*EulerGamma - 11111565*Pi^2)*\[Nu] + (78601770400 - 1736785920*EulerGamma + 318523245*Pi^2)*\[Nu]^2 + 
       6*(-515689744 + 29704192*EulerGamma - 41365905*Pi^2)*\[Nu]^3 + 1600*(-764800 + 9471*Pi^2)*\[Nu]^4 + 109075200*\[Nu]^5 - 
       \[Delta]*(65998800 + (23814365736 - 512851968*EulerGamma + 66669390*Pi^2)*\[Nu] + (-23564559328 + 547405824*EulerGamma - 179817675*Pi^2)*\[Nu]^2 + 
         40*(-37835876 + 1240701*Pi^2)*\[Nu]^3 + 293664000*\[Nu]^4))/(26542080*\[Iota]^(5/2)) + 
     (-42942960 + 2*(-86844714212 + 11551948800*EulerGamma + 1268992725*Pi^2)*\[Nu] - 3*(-261697825952 + 33486028800*EulerGamma + 4049569275*Pi^2)*\[Nu]^2 + 
       6*(-40384590128 + 1608499200*EulerGamma + 1347007425*Pi^2)*\[Nu]^3 - 1920*(-10090072 + 602085*Pi^2)*\[Nu]^4 + 3380832000*\[Nu]^5 - 
       \[Delta]*(42942960 - 2*(-87859504892 + 11551948800*EulerGamma + 1268992725*Pi^2)*\[Nu] + (-240359286112 + 30561484800*EulerGamma + 2608863375*Pi^2)*
          \[Nu]^2 - 600*(-132420220 + 5359233*Pi^2)*\[Nu]^3 + 7673702400*\[Nu]^4))/(26542080*\[Iota]^(9/2)))) + 
 a1^4*((x^4*(556 - 4777*\[Nu] + 5719*\[Nu]^2 - 112*\[Nu]^3 + \[Delta]*(556 - 4151*\[Nu] + 707*\[Nu]^2)))/(1152*\[Iota]^(5/2)) + 
   x^5*((588 + 40373*\[Nu] - 262113*\[Nu]^2 + 225008*\[Nu]^3 - 3920*\[Nu]^4 + \[Delta]*(588 + 12443*\[Nu] - 198737*\[Nu]^2 + 25340*\[Nu]^3))/(27648*\[Iota]^(5/2)) + 
     (-22660 + 237275*\[Nu] - 652253*\[Nu]^2 + 743204*\[Nu]^3 - 18040*\[Nu]^4 + \[Delta]*(-22660 + 278949*\[Nu] - 472657*\[Nu]^2 + 103004*\[Nu]^3))/(9216*\[Iota]^(7/2))) + 
   x^6*((-41580 + 2373717*\[Nu] - 11975479*\[Nu]^2 - 1830540*\[Nu]^3 + 10059476*\[Nu]^4 - 170240*\[Nu]^5 + 
       \[Delta]*(-41580 - 357333*\[Nu] - 10327483*\[Nu]^2 - 8204588*\[Nu]^3 + 1119860*\[Nu]^4))/(1327104*\[Iota]^(5/2)) + 
     (-479160 + 6*(-27207691 + 1142178*Pi^2)*\[Nu] + (1076090882 - 41275725*Pi^2)*\[Nu]^2 + (-1164810560 + 28111281*Pi^2)*\[Nu]^3 - 
       1148*(-218978 + 429*Pi^2)*\[Nu]^4 - 5152224*\[Nu]^5 + \[Delta]*(-479160 + 6*(-22515781 + 1142178*Pi^2)*\[Nu] + (777118610 - 25278099*Pi^2)*\[Nu]^2 + 
         (-290988040 + 3183609*Pi^2)*\[Nu]^3 + 29895096*\[Nu]^4))/(1327104*\[Iota]^(7/2)) + 
     (11897940 + (1105272841 - 64105140*Pi^2)*\[Nu] + (-7392153271 + 405913530*Pi^2)*\[Nu]^2 + (4697283388 - 257415015*Pi^2)*\[Nu]^3 + 
       110*(9673558 + 39975*Pi^2)*\[Nu]^4 - 32906016*\[Nu]^5 + \[Delta]*(11897940 + (963253783 - 64105140*Pi^2)*\[Nu] + (-4415941571 + 240441630*Pi^2)*\[Nu]^2 - 
         55*(128692 + 519675*Pi^2)*\[Nu]^3 + 175418100*\[Nu]^4))/(1327104*\[Iota]^(9/2))) + 
   x^7*((-105 + 10298*\[Nu] - 61664*\[Nu]^2 + 50520*\[Nu]^3 - 28544*\[Nu]^4 + 496*\[Nu]^5 + \[Delta]*(-105 + 4256*\[Nu] - 35380*\[Nu]^2 + 24896*\[Nu]^3 - 3256*\[Nu]^4))/(2592*\[Iota]^3) + 
     (144900 + 1097825443*\[Nu] - 6035336811*\[Nu]^2 + 4253713044*\[Nu]^3 - 15308084*\[Nu]^4 + 54188400*\[Nu]^5 - 907200*\[Nu]^6 + 
       \[Delta]*(144900 + 1078346221*\[Nu] - 3808851763*\[Nu]^2 + 383226888*\[Nu]^3 - 38336340*\[Nu]^4 + 6048000*\[Nu]^5))/(10616832*\[Iota]^(5/2)) + 
     (-57088800 + 12*(-380228459654 + 8443871232*EulerGamma - 1213881645*Pi^2)*\[Nu] - 20*(-1277525537230 + 28656058368*EulerGamma - 5276970339*Pi^2)*
        \[Nu]^2 + (-15426875419072 + 381472751616*EulerGamma - 171303088065*Pi^2)*\[Nu]^3 - 6*(221669844016 + 1126940672*EulerGamma - 8299817955*Pi^2)*
        \[Nu]^4 - 2560*(-115657913 + 299013*Pi^2)*\[Nu]^5 - 5758368000*\[Nu]^6 + \[Delta]*(-57088800 + 12*(-375653706554 + 8443871232*EulerGamma - 1213881645*Pi^2)*
          \[Nu] + (15496784409272 - 343363485696*EulerGamma + 70636931580*Pi^2)*\[Nu]^2 + (-692457602688 + 43430559744*EulerGamma - 60543945495*Pi^2)*\[Nu]^3 + 
         40*(-9229645292 + 125884473*Pi^2)*\[Nu]^4 + 33833184000*\[Nu]^5))/(1274019840*\[Iota]^(7/2)) + 
     (173268720 + (8518300214628 - 937583640576*EulerGamma + 46423641636*Pi^2)*\[Nu] + (-49469341026740 + 5578833739776*EulerGamma - 379115850315*Pi^2)*
        \[Nu]^2 + (26116761439568 - 3478472245248*EulerGamma + 698918493207*Pi^2)*\[Nu]^3 + 4*(-284720761420 + 15006351360*EulerGamma - 31172435151*Pi^2)*
        \[Nu]^4 + 1056*(894819238 + 951405*Pi^2)*\[Nu]^5 - 23692331520*\[Nu]^6 + \[Delta]*(173268720 + (8415899480028 - 937583640576*EulerGamma + 46423641636*Pi^2)*
          \[Nu] + (-28916335747124 + 3249518198784*EulerGamma - 280531179093*Pi^2)*\[Nu]^2 + (1842550972768 - 388021370880*EulerGamma + 207728572623*Pi^2)*
          \[Nu]^3 - 264*(2793280606 + 34050705*Pi^2)*\[Nu]^4 + 127799223552*\[Nu]^5))/(382205952*\[Iota]^(9/2)) + 
     (-116579498400 + 4*(-46791998170754 + 6389105049600*EulerGamma + 703806816075*Pi^2)*\[Nu] - 
       2*(-609661997210908 + 80442653491200*EulerGamma + 9576181154775*Pi^2)*\[Nu]^2 + 25*(-38294896540544 + 3827379978240*EulerGamma + 
         765354294861*Pi^2)*\[Nu]^3 - 50*(-5949627553072 + 32316211200*EulerGamma + 265520685495*Pi^2)*\[Nu]^4 + 37440*(634565476 + 7475325*Pi^2)*\[Nu]^5 - 
       965927289600*\[Nu]^6 + \[Delta]*(-116579498400 + 4*(-45646836626174 + 6389105049600*EulerGamma + 703806816075*Pi^2)*\[Nu] - 
         10*(-70821091215772 + 9191110656000*EulerGamma + 1018768249785*Pi^2)*\[Nu]^2 + 25*(-11399677241728 + 420110745600*EulerGamma + 
           424402861935*Pi^2)*\[Nu]^3 - 257400*(-94853884 + 6450735*Pi^2)*\[Nu]^4 + 4897500192000*\[Nu]^5))/(3822059520*\[Iota]^(11/2)))) + 
 a1^6*((x^5*(92024 - 1185281*\[Nu] + 3000613*\[Nu]^2 - 497783*\[Nu]^3 + 3432*\[Nu]^4 + \[Delta]*(92024 - 1139743*\[Nu] + 868725*\[Nu]^2 - 33605*\[Nu]^3)))/(82944*\[Iota]^(7/2)) + 
   x^6*((-58097240 + 901859401*\[Nu] - 4218877553*\[Nu]^2 + 5092584783*\[Nu]^3 - 994463756*\[Nu]^4 + 8032024*\[Nu]^5 + 
       \[Delta]*(-58097240 + 1140097431*\[Nu] - 2177341881*\[Nu]^2 + 1585057045*\[Nu]^3 - 72920276*\[Nu]^4))/(5971968*\[Iota]^(9/2)) + 
     (-88680 + 7232671*\[Nu] - 56638285*\[Nu]^2 + 175417077*\[Nu]^3 - 24405524*\[Nu]^4 + 160160*\[Nu]^5 + 
       \[Delta]*(-88680 + 3005473*\[Nu] - 71798441*\[Nu]^2 + 45841939*\[Nu]^3 - 1585584*\[Nu]^4))/(1990656*\[Iota]^(7/2))) + 
   x^7*((5393836200 + (362655817757 - 24879608520*Pi^2)*\[Nu] + 13*(-248096495197 + 16143425895*Pi^2)*\[Nu]^2 + (5084219265151 - 308269355160*Pi^2)*\[Nu]^3 + 
       13*(23160279196 + 2998943565*Pi^2)*\[Nu]^4 - 442*(583863506 + 572565*Pi^2)*\[Nu]^5 + 2410561920*\[Nu]^6 + 
       \[Delta]*(5393836200 + (260660359427 - 24879608520*Pi^2)*\[Nu] + 39*(-67977065183 + 4095401235*Pi^2)*\[Nu]^2 - 65*(-16808546653 + 1153650702*Pi^2)*\[Nu]^3 + 
         221*(1507498628 + 11369505*Pi^2)*\[Nu]^4 - 20643711660*\[Nu]^5))/(95551488*\[Iota]^(11/2)) + 
     (12036600 + 3*(-67310362891 + 3301596012*Pi^2)*\[Nu] + (1831934713235 - 82104115236*Pi^2)*\[Nu]^2 + 99*(-44576690053 + 1306499727*Pi^2)*\[Nu]^3 - 
       3432*(-493072489 + 5033037*Pi^2)*\[Nu]^4 + 54340*(-3461533 + 2091*Pi^2)*\[Nu]^5 + 1425110544*\[Nu]^6 + 
       \[Delta]*(12036600 + 33*(-5123455871 + 300145092*Pi^2)*\[Nu] + (1731319646903 - 63833224884*Pi^2)*\[Nu]^2 + 143*(-10537569127 + 227548893*Pi^2)*\[Nu]^3 - 
         2574*(-137394602 + 437019*Pi^2)*\[Nu]^4 - 13047322860*\[Nu]^5))/(429981696*\[Iota]^(9/2)) + 
     (-9461880 + 137239449*\[Nu] - 1073046281*\[Nu]^2 + 6531990875*\[Nu]^3 + 9409930596*\[Nu]^4 - 1372309796*\[Nu]^5 + 8808800*\[Nu]^6 - 
       \[Delta]*(9461880 + 30180153*\[Nu] + 4002075425*\[Nu]^2 + 2151210215*\[Nu]^3 - 2592587140*\[Nu]^4 + 87987900*\[Nu]^5))/(95551488*\[Iota]^(7/2))) + 
   x^8*((-14895 + 931704*\[Nu] - 6892854*\[Nu]^2 + 20673592*\[Nu]^3 - 11382912*\[Nu]^4 + 1477344*\[Nu]^5 - 9632*\[Nu]^6 + 
       \[Delta]*(-14895 + 318714*\[Nu] - 9155532*\[Nu]^2 + 7388896*\[Nu]^3 - 2777248*\[Nu]^4 + 96096*\[Nu]^5))/(93312*\[Iota]^4) + 
     (-76365262468800 + 8*(-10742378116856431 + 1486851476275200*EulerGamma + 170100224342625*Pi^2)*\[Nu] - 
       5*(-146689394038858904 + 19789904329359360*EulerGamma + 2415703569545625*Pi^2)*\[Nu]^2 + 
       4*(-301588938762133018 + 33980006361907200*EulerGamma + 5850444352460025*Pi^2)*\[Nu]^3 + 
       (507090320746625024 - 16502221046169600*EulerGamma - 20873807179698075*Pi^2)*\[Nu]^4 + 
       34*(-1089126925042384 + 3131163033600*EulerGamma + 94261560696975*Pi^2)*\[Nu]^5 - 6201600*(1483732081 + 3901191*Pi^2)*\[Nu]^6 + 98614835424000*\[Nu]^7 + 
       \[Delta]*(-76365262468800 + 8*(-10172351083859761 + 1486851476275200*EulerGamma + 170100224342625*Pi^2)*\[Nu] + 
         (567067601858490168 - 73322333625139200*EulerGamma - 9533318559279075*Pi^2)*\[Nu]^2 + 2*(-199778704018631548 + 16108122364723200*EulerGamma + 
           5496285911481075*Pi^2)*\[Nu]^3 - 119*(-971281174540864 + 8882278809600*EulerGamma + 47009745980625*Pi^2)*\[Nu]^4 + 
         581400*(14241107492 + 385346577*Pi^2)*\[Nu]^5 - 806117332608000*\[Nu]^6))/(275188285440*\[Iota]^(13/2)) + 
     (-16504410960 + (1626502103412702 - 181941057552384*EulerGamma + 8893717146756*Pi^2)*\[Nu] + 
       2*(-6500248687831709 + 736953184321536*EulerGamma - 47087074368750*Pi^2)*\[Nu]^2 - 
       9*(-2079051234047714 + 236497018208256*EulerGamma - 26280783993165*Pi^2)*\[Nu]^3 + 
       10608*(-202527142156 + 25450082304*EulerGamma - 11722365015*Pi^2)*\[Nu]^4 - 520*(-1430186405591 + 3389546496*EulerGamma - 11142410844*Pi^2)*\[Nu]^5 - 
       95472*(1248701224 + 125419*Pi^2)*\[Nu]^6 + 1034131063680*\[Nu]^7 + 
       \[Delta]*(-16504410960 - 78*(-20590491018439 + 2332577660928*EulerGamma - 114022014702*Pi^2)*\[Nu] + 
         2*(-5054089189293113 + 553761883324416*EulerGamma - 34423799538414*Pi^2)*\[Nu]^2 - 13*(-309959714666518 + 39850413932544*EulerGamma - 
           8618415282807*Pi^2)*\[Nu]^3 + 4446*(-101602779892 + 3924738048*EulerGamma - 4134196935*Pi^2)*\[Nu]^4 + 39780*(4991418898 + 5545701*Pi^2)*\[Nu]^5 - 
         8915489462880*\[Nu]^6))/(13759414272*\[Iota]^(11/2)) + (-97365240 + 286828432253*\[Nu] - 2308715030723*\[Nu]^2 + 3973833568291*\[Nu]^3 - 426533009504*\[Nu]^4 + 
       59733314388*\[Nu]^5 - 9338032704*\[Nu]^6 + 59195136*\[Nu]^7 + \[Delta]*(-97365240 + 290180565251*\[Nu] - 1866564568447*\[Nu]^2 + 974833533357*\[Nu]^3 - 
         30851131916*\[Nu]^4 + 17394012636*\[Nu]^5 - 595651056*\[Nu]^6))/(764411904*\[Iota]^(7/2)) + 
     (609019041600 + 24*(-537993594015533 + 12203987288064*EulerGamma - 1839991528155*Pi^2)*\[Nu] + 
       (102609265622357848 - 2333122697478144*EulerGamma + 428712884774295*Pi^2)*\[Nu]^2 + 
       88*(-1786502071959463 + 40912367468544*EulerGamma - 11832645510465*Pi^2)*\[Nu]^3 - 
       495*(-8876972544768 + 974110179328*EulerGamma - 1508919336951*Pi^2)*\[Nu]^4 + 5434*(966167839216 + 587415552*EulerGamma - 13590330825*Pi^2)*\[Nu]^5 + 
       45760*(-11422889404 + 10051437*Pi^2)*\[Nu]^6 + 3841602336000*\[Nu]^7 - 
       \[Delta]*(-609019041600 - 24*(-535735500813683 + 12203987288064*EulerGamma - 1839991528155*Pi^2)*\[Nu] + 
         11*(-7310249939932424 + 162467671621632*EulerGamma - 28967772289755*Pi^2)*\[Nu]^2 + (33852416047097912 - 906028572573696*EulerGamma + 
           523796811127590*Pi^2)*\[Nu]^3 + 3575*(1115502845056 + 8811233280*EulerGamma - 43231798371*Pi^2)*\[Nu]^4 + 
         17160*(-60205261180 + 267733731*Pi^2)*\[Nu]^5 + 35418271299840*\[Nu]^6))/(825564856320*\[Iota]^(9/2)))) + 
 a1^3*((x^(7/2)*(14 - 95*\[Nu] + 55*\[Nu]^2 + \[Delta]*(14 - 67*\[Nu] + 3*\[Nu]^2)))/(36*\[Iota]^2) + 
   x^(9/2)*((30 + 299*\[Nu] - 2432*\[Nu]^2 + 840*\[Nu]^3 + \[Delta]*(30 + 251*\[Nu] - 1222*\[Nu]^2 + 44*\[Nu]^3))/(432*\[Iota]^2) + 
     (-146 + 1321*\[Nu] - 2672*\[Nu]^2 + 2086*\[Nu]^3 + \[Delta]*(-146 + 1029*\[Nu] - 2202*\[Nu]^2 + 128*\[Nu]^3))/(108*\[Iota]^3)) + 
   x^(11/2)*((-270 + 3480*\[Nu] - 15443*\[Nu]^2 - 7426*\[Nu]^3 + 4080*\[Nu]^4 + \[Delta]*(-270 + 1158*\[Nu] - 6269*\[Nu]^2 - 5876*\[Nu]^3 + 208*\[Nu]^4))/(2592*\[Iota]^2) + 
     (47184 + (5119336 - 282900*Pi^2)*\[Nu] + (-28942712 + 1515975*Pi^2)*\[Nu]^2 + (8470976 - 473550*Pi^2)*\[Nu]^3 + 2421360*\[Nu]^4 + 
       4*\[Delta]*(11796 + (1303426 - 70725*Pi^2)*\[Nu] + 57*(-60734 + 3075*Pi^2)*\[Nu]^2 - 2*(217924 + 3075*Pi^2)*\[Nu]^3 + 39900*\[Nu]^4))/(13824*\[Iota]^4) + 
     (-34560 + 24*(-158422 + 6519*Pi^2)*\[Nu] + (21666304 - 777729*Pi^2)*\[Nu]^2 + 12*(-1128416 + 21525*Pi^2)*\[Nu]^3 + 2154816*\[Nu]^4 + 
       \[Delta]*(-34560 + 24*(-153742 + 6519*Pi^2)*\[Nu] + (12360832 - 371829*Pi^2)*\[Nu]^2 + 2*(-1569728 + 6765*Pi^2)*\[Nu]^3 + 129024*\[Nu]^4))/(62208*\[Iota]^3)) + 
   x^(13/2)*((-4680 + 23439*\[Nu] - 36075*\[Nu]^2 + 23420*\[Nu]^3 - 9780*\[Nu]^4 + \[Delta]*(-4680 + 11865*\[Nu] - 10383*\[Nu]^2 + 13508*\[Nu]^3 - 500*\[Nu]^4))/(3456*\[Iota]^(5/2)) - 
     (5*(-411264 + 12*(-629469136 + 68960256*EulerGamma - 3438429*Pi^2)*\[Nu] + (36227686400 - 4077649920*EulerGamma + 285026862*Pi^2)*\[Nu]^2 + 
        12*(-609087136 + 104939520*EulerGamma - 33492867*Pi^2)*\[Nu]^3 + 288*(2010808 + 129519*Pi^2)*\[Nu]^4 - 321490944*\[Nu]^5 + 
        \[Delta]*(-411264 + 12*(-628108624 + 68960256*EulerGamma - 3438429*Pi^2)*\[Nu] + (15788548352 - 1855930368*EulerGamma + 210303651*Pi^2)*\[Nu]^2 + 
          (35174272 + 65961984*EulerGamma - 88593798*Pi^2)*\[Nu]^3 + 1728*(216032 + 861*Pi^2)*\[Nu]^4 - 20837376*\[Nu]^5)))/(3981312*\[Iota]^4) + 
     (-17550 + 646903*\[Nu] - 2615785*\[Nu]^2 + 841592*\[Nu]^3 - 4848*\[Nu]^4 + 9600*\[Nu]^5 + \[Delta]*(-17550 + 611803*\[Nu] - 1263470*\[Nu]^2 + 12324*\[Nu]^3 - 13488*\[Nu]^4 + 
         480*\[Nu]^5))/(10368*\[Iota]^2) + (-346222080 + 160*(-4579660504 + 621465600*EulerGamma + 67948815*Pi^2)*\[Nu] + 
       (4076390125568 - 530950963200*EulerGamma - 63626132625*Pi^2)*\[Nu]^2 + 2*(-991703924992 + 78816460800*EulerGamma + 23925157725*Pi^2)*\[Nu]^3 - 
       129600*(-3588656 + 159859*Pi^2)*\[Nu]^4 + 54864691200*\[Nu]^5 + \[Delta]*(-346222080 + 800*(-916797656 + 124293120*EulerGamma + 13589763*Pi^2)*\[Nu] - 
         3*(-609297118208 + 79108915200*EulerGamma + 7692899325*Pi^2)*\[Nu]^2 + 8*(-79302269696 + 1023590400*EulerGamma + 3266923425*Pi^2)*\[Nu]^3 - 
         48000*(397688 + 24969*Pi^2)*\[Nu]^4 + 3795517440*\[Nu]^5))/(39813120*\[Iota]^5) + 
     (\[Nu]*(1818624*EulerGamma*(1272 - 5791*\[Nu] + 1890*\[Nu]^2 + \[Delta]*(1272 - 2707*\[Nu] + 100*\[Nu]^2)) + 
        15*Pi^2*(-21323028 + 127770085*\[Nu] - 153983842*\[Nu]^2 + 23419200*\[Nu]^3 + 2*\[Delta]*(-10661514 + 40190267*\[Nu] - 20864050*\[Nu]^2 + 596960*\[Nu]^3)) + 
        256*(-410471166 + 1848567403*\[Nu] - 473430610*\[Nu]^2 - 59581770*\[Nu]^3 + 8618940*\[Nu]^4 + \[Delta]*(-408959706 + 857889031*\[Nu] + 30195640*\[Nu]^2 - 
            13166450*\[Nu]^3 + 506880*\[Nu]^4))))/(59719680*\[Iota]^3))) + 
 a1^5*((x^(9/2)*(226 - 2395*\[Nu] + 4514*\[Nu]^2 - 322*\[Nu]^3 + \[Delta]*(226 - 2267*\[Nu] + 918*\[Nu]^2 - 10*\[Nu]^3)))/(324*\[Iota]^3) + 
   x^(11/2)*((-12434 + 155395*\[Nu] - 590836*\[Nu]^2 + 710888*\[Nu]^3 - 62020*\[Nu]^4 + \[Delta]*(-12434 + 206343*\[Nu] - 341042*\[Nu]^2 + 160580*\[Nu]^3 - 2100*\[Nu]^4))/
      (2592*\[Iota]^4) + (-15 + 4802*\[Nu] - 31117*\[Nu]^2 + 55402*\[Nu]^3 - 3336*\[Nu]^4 + \[Delta]*(-15 + 1127*\[Nu] - 32538*\[Nu]^2 + 10070*\[Nu]^3 - 102*\[Nu]^4))/(1944*\[Iota]^3)) + 
   x^(13/2)*((-2430 + 110211*\[Nu] - 519140*\[Nu]^2 + 590362*\[Nu]^3 + 1382516*\[Nu]^4 - 83028*\[Nu]^5 - 
       \[Delta]*(2430 + 40449*\[Nu] + 927116*\[Nu]^2 + 652866*\[Nu]^3 - 254236*\[Nu]^4 + 2508*\[Nu]^5))/(46656*\[Iota]^3) + 
     (627520 - 196*(-257524 + 15867*Pi^2)*\[Nu] + (-386190496 + 22841469*Pi^2)*\[Nu]^2 - 5248*(-77963 + 4494*Pi^2)*\[Nu]^3 + 56*(1146640 + 24231*Pi^2)*\[Nu]^4 - 
       9734144*\[Nu]^5 - 4*\[Delta]*(-156880 + 21*(-455188 + 37023*Pi^2)*\[Nu] + (68934536 - 3951990*Pi^2)*\[Nu]^2 + 2*(-6139720 + 517461*Pi^2)*\[Nu]^3 - 
         84*(66920 + 123*Pi^2)*\[Nu]^4 + 87808*\[Nu]^5))/(27648*\[Iota]^5) + (-167760 + 36*(-5069224 + 224311*Pi^2)*\[Nu] + (1383847424 - 57450471*Pi^2)*\[Nu]^2 + 
       (-2343944224 + 63822486*Pi^2)*\[Nu]^3 + (671588992 - 3829728*Pi^2)*\[Nu]^4 - 40145280*\[Nu]^5 - 
       2*\[Delta]*(83880 + (70855992 - 4037598*Pi^2)*\[Nu] + (-591400624 + 20455761*Pi^2)*\[Nu]^2 + (338710560 - 5760090*Pi^2)*\[Nu]^3 + 
         (-56713312 + 58548*Pi^2)*\[Nu]^4 + 672000*\[Nu]^5))/(746496*\[Iota]^4)) + 
   x^(15/2)*((-11664 + 1128447*\[Nu] - 7058841*\[Nu]^2 + 11075729*\[Nu]^3 - 6228796*\[Nu]^4 + 376684*\[Nu]^5 + 
       \[Delta]*(-11664 + 214929*\[Nu] - 6683901*\[Nu]^2 + 4311551*\[Nu]^3 - 1132572*\[Nu]^4 + 11396*\[Nu]^5))/(165888*\[Iota]^(7/2)) + 
     ((315*D5NLO*(-1 + 4*\[Delta])*\[Nu])/16 + (4*(4040640 + (1540072879392 - 170568695808*EulerGamma + 8399385405*Pi^2)*\[Nu] + 
           (-10542374035552 + 1192941969408*EulerGamma - 79149990075*Pi^2)*\[Nu]^2 + (10084086939392 - 1209784762368*EulerGamma + 174189476685*Pi^2)*
            \[Nu]^3 + 56*(-10972346176 + 1250279424*EulerGamma - 996377415*Pi^2)*\[Nu]^4 + 3360*(108672352 + 367893*Pi^2)*\[Nu]^5 - 29036851200*\[Nu]^6) + 
         \[Delta]*(16162560 + (6057349385088 - 682274783232*EulerGamma + 33597541620*Pi^2)*\[Nu] + (-29508208804096 + 3252516470784*EulerGamma - 
             231003844215*Pi^2)*\[Nu]^2 - 120*(-47592267392 + 7093911552*EulerGamma - 2242385061*Pi^2)*\[Nu]^3 + 
           8*(-113360260736 + 1070383104*EulerGamma - 2964992205*Pi^2)*\[Nu]^4 + 268800*(1112128 + 369*Pi^2)*\[Nu]^5 - 4154572800*\[Nu]^6))/119439360)/\[Iota]^5 + 
     ((15*D5NLO*\[Delta]*\[Nu])/16 + (-8055 + 18099398*\[Nu] - 120928657*\[Nu]^2 + 144228518*\[Nu]^3 - 5342274*\[Nu]^4 + 2025000*\[Nu]^5 - 126360*\[Nu]^6 + 
         \[Delta]*(-8055 + 17856569*\[Nu] - 89780589*\[Nu]^2 + 23960568*\[Nu]^3 - 844690*\[Nu]^4 + 388260*\[Nu]^5 - 3780*\[Nu]^6))/93312)/\[Iota]^3 + 
     ((-693*D5NLO*(-1 + 3*\[Delta])*\[Nu])/32 + (-11311488000 + 140*(-107092175296 + 14681210880*EulerGamma + 1643311803*Pi^2)*\[Nu] - 
         15*(-7467931188736 + 996977049600*EulerGamma + 119218305801*Pi^2)*\[Nu]^2 + 72*(-1840566521824 + 200282521600*EulerGamma + 35098396935*Pi^2)*
          \[Nu]^3 - 28*(-1705547582656 + 28806758400*EulerGamma + 74709513795*Pi^2)*\[Nu]^4 + 26880*(23265764 + 5550375*Pi^2)*\[Nu]^5 - 487708784640*\[Nu]^6 - 
         4*\[Delta]*(2827872000 - 7*(-510605493824 + 73406054400*EulerGamma + 8216559015*Pi^2)*\[Nu] + 16*(-1209334773656 + 156481382400*EulerGamma + 
             19062435525*Pi^2)*\[Nu]^2 - 36*(-278646912496 + 17230438400*EulerGamma + 8839871145*Pi^2)*\[Nu]^3 + 
           42*(-47889682208 + 146227200*EulerGamma + 2460089535*Pi^2)*\[Nu]^4 - 3360*(73711976 + 365925*Pi^2)*\[Nu]^5 + 4619704320*\[Nu]^6))/119439360)/\[Iota]^6 + 
     ((-105*D5NLO*(-1 + 7*\[Delta])*\[Nu])/32 + (-(\[Delta]*(-144633600 - 12*(-438539322848 + 9949691904*EulerGamma - 1469879535*Pi^2)*\[Nu] + 
            (-25560430241024 + 565542961152*EulerGamma - 105624354405*Pi^2)*\[Nu]^2 + (4939827493376 - 158951374848*EulerGamma + 131706367770*Pi^2)*
             \[Nu]^3 + 128*(7460200904 + 12730368*EulerGamma - 174534045*Pi^2)*\[Nu]^4 + 17920*(-8114548 + 11685*Pi^2)*\[Nu]^5 + 1655808000*\[Nu]^6)) - 
         2*(-72316800 + (2663819554368 - 59698151424*EulerGamma + 8819277210*Pi^2)*\[Nu] + 25*(-715883290624 + 16183934976*EulerGamma - 2996788011*Pi^2)*
            \[Nu]^2 + (18727108747008 - 439299538944*EulerGamma + 151658430660*Pi^2)*\[Nu]^3 + 4*(198652486784 + 6632521728*EulerGamma - 18294776745*Pi^2)*
            \[Nu]^4 + 331520*(-1384064 + 10455*Pi^2)*\[Nu]^5 + 24957542400*\[Nu]^6))/716636160)/\[Iota]^4));


(* ::Subsection::Closed:: *)
(*Redshift expanded to first order in the mass ratio*)


U21SF = 1 + (3*up*w^2)/2 + up^2*(6*w^3 - (21*w^4)/8) + up^3*(23*w^3 - 6*w^4 - 12*w^5 + (55*w^6)/16) + 
 up^4*((249*w^3)/2 - 24*w^4 - 105*w^5 + 12*w^6 + (75*w^7)/4 - (525*w^8)/128) + 
 a^6*(up^7*((15*w^3)/2 - (9*w^5)/2 - 3*w^6) + up^8*((2835*w^3)/2 - (4275*w^5)/4 - 612*w^6 + (501*w^7)/4 + (351*w^8)/2 - (75*w^9)/2)) + 
 a^3*(up^(9/2)*(-22*w^3 + 6*w^4 + 18*w^5 - 3*w^6) + up^(11/2)*((-2445*w^3)/4 + 60*w^4 + (1251*w^5)/2 + 45*w^6 - (645*w^7)/4 + 27*w^8) + 
   up^(13/2)*((-21315*w^3)/2 + 420*w^4 + (93279*w^5)/8 + 2583*w^6 - 4293*w^7 - (1815*w^8)/4 + (5901*w^9)/8 - (915*w^10)/8)) + 
 a*(up^(5/2)*(-6*w^3 + 3*w^4) + up^(7/2)*(-57*w^3 + 18*w^4 + 36*w^5 - (21*w^6)/2) + 
   up^(9/2)*((-945*w^3)/2 + 90*w^4 + 441*w^5 - 36*w^6 - (375*w^7)/4 + (165*w^8)/8) + 
   up^(11/2)*((-30345*w^3)/8 + 420*w^4 + 4176*w^5 + (531*w^6)/2 - (5745*w^7)/4 + (159*w^8)/4 + (735*w^9)/4 - (525*w^10)/16)) + 
 a^5*(up^(13/2)*((-135*w^3)/2 - 6*w^4 + (117*w^5)/2 + 27*w^6 - 12*w^7) + up^(15/2)*((-17269*w^3)/4 - 84*w^4 + (31119*w^5)/8 + (3659*w^6)/2 - 
     (4089*w^7)/4 - 513*w^8 + (1841*w^9)/8 - (33*w^10)/2)) + 
 a^4*(up^5*(3*w^3 - 3*w^5) + up^6*((555*w^3)/2 - 276*w^5 - 63*w^6 + (141*w^7)/2 - (57*w^8)/8) + 
   up^7*((33705*w^3)/4 - (17211*w^5)/2 - 2919*w^6 + (23421*w^7)/8 + (1413*w^8)/2 - (4587*w^9)/8 + (1125*w^10)/16)) + 
 a^2*(up^3*(2*w^3 - (3*w^4)/2) + up^4*(54*w^3 - 18*w^4 - 39*w^5 + (39*w^6)/4) + 
   up^5*((1485*w^3)/2 - 120*w^4 - (1479*w^5)/2 + 18*w^6 + (711*w^7)/4 - (585*w^8)/16) + 
   up^6*((16863*w^3)/2 - 672*w^4 - (37713*w^5)/4 - 1226*w^6 + (6891*w^7)/2 + (327*w^8)/4 - (4115*w^9)/8 + (2835*w^10)/32)) + 
 q*(-(up*w^2) - 2*up^2*w^4 + up^3*(-5*w^3 + 4*w^4 - 9*w^5 + 5*w^6) + up^4*((-95 + (123*Pi^2)/64)*w^3 + 16*w^4 + (79/6 - (41*Pi^2)/64)*w^5 + 16*w^6 + 
     (27*w^7)/2 - 4*w^8) + a^6*(up^7*((-15*w^3)/2 + (9*w^5)/2 + 3*w^6) + up^8*(-1410*w^3 + (4455*w^5)/4 + 570*w^6 - (579*w^7)/4 - (327*w^8)/2 + 
       (69*w^9)/2)) + a^3*(up^(9/2)*((47*w^3)/2 - 4*w^4 - (37*w^5)/2 + 2*w^6) + up^(11/2)*((2463*w^3)/4 - 40*w^4 - 588*w^5 - 27*w^6 + (309*w^7)/4 + 
       12*w^8) + up^(13/2)*((38697*w^3)/4 - 280*w^4 - (161619*w^5)/16 - (2875*w^6)/4 + (14197*w^7)/8 - (283*w^8)/4 + (4749*w^9)/16 - 130*w^10)) + 
   a*(up^(5/2)*(5*w^3 - 2*w^4) + up^(7/2)*(43*w^3 - 12*w^4 - 5*w^5 - 8*w^6) + up^(9/2)*((2853*w^3)/8 - 60*w^4 - (307*w^5)/2 - (27*w^6)/2 - 
       (581*w^7)/8 + 30*w^8) + up^(11/2)*((231391/72 - (13355*Pi^2)/768)*w^3 - 280*w^4 + ((-932048 + 6567*Pi^2)*w^5)/384 + 116*w^6 + 
       (-9773/24 - (569*Pi^2)/256)*w^7 + 68*w^8 + (1447*w^9)/8 - 32*w^10)) + 
   a^4*(up^5*(-3*w^3 + 3*w^5) + up^6*(-276*w^3 + (573*w^5)/2 + 44*w^6 - (127*w^7)/2 + w^8) + 
     up^7*((-31915*w^3)/4 + (33825*w^5)/4 + 1591*w^6 - (8649*w^7)/4 - 197*w^8 + (339*w^9)/4 + 50*w^10)) + 
   a^2*(up^3*(-2*w^3 + w^4) + up^4*(-56*w^3 + 12*w^4 + 29*w^5 + w^6) + up^5*((-1363*w^3)/2 + 80*w^4 + (1011*w^5)/2 + 7*w^6 + 21*w^7 - 35*w^8) + 
     up^6*((-175747/24 + (33875*Pi^2)/4096)*w^3 + 448*w^4 + (54307/8 - (16767*Pi^2)/2048)*w^5 - 96*w^6 + (-4375/24 + (4403*Pi^2)/4096)*w^7 + 
       (153*w^8)/2 - (3689*w^9)/8 + 121*w^10)) + a^5*(up^(13/2)*((263*w^3)/4 + 4*w^4 - (239*w^5)/4 - (47*w^6)/2 + (27*w^7)/2) + 
     up^(15/2)*((1339917*w^3)/320 + 56*w^4 - (256637*w^5)/64 - (2763*w^6)/2 + (63639*w^7)/64 + (637*w^8)/2 - (8915*w^9)/64 - 4*w^10 + 
       D5NLO*((693*w^3)/16 - (945*w^5)/16 + (315*w^7)/16 - (15*w^9)/16))));


(* ::Subsection::Closed:: *)
(*Spin-precession invariant*)


(* ::Text:: *)
(*The highest PN order at each order in spin is only valid to O (e^6)*)


\[Psi]2 = (x*(3 - 3*\[Delta] + 2*\[Nu]))/(4*\[Iota]) + x^2*((-9 + \[Delta]*(9 - 6*\[Nu]) - 32*\[Nu] + 4*\[Nu]^2)/(16*\[Iota]) + 
   (-18 - 6*\[Delta]*(-3 + \[Nu]) + 22*\[Nu] + 7*\[Nu]^2)/(8*\[Iota]^2)) + 
 x^3*((-225 - 558*\[Nu] - 58*\[Nu]^2 + 20*\[Nu]^3 - 3*\[Delta]*(-75 + 24*\[Nu] + 10*\[Nu]^2))/(192*\[Iota]) + 
   (1800 + 9*(-752 + 41*Pi^2)*\[Nu] + (-7456 + 246*Pi^2)*\[Nu]^2 + 1344*\[Nu]^3 - 3*\[Delta]*(600 + (-3296 + 123*Pi^2)*\[Nu] + 384*\[Nu]^2))/
    (1536*\[Iota]^2) + (27/4 + (37/4 - (615*Pi^2)/512)*\[Nu] + (79/3 - (205*Pi^2)/256)*\[Nu]^2 + (5*\[Nu]^3)/2 - 
     (\[Delta]*(3456 + (11008 - 615*Pi^2)*\[Nu] + 960*\[Nu]^2))/512)/\[Iota]^3) + 
 x^4*((6531*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu])/2560 - (259*\[Iota]*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu])/1536 + 
   ((-5 + 2*\[Nu])*(9 + 32*\[Nu] - 4*\[Nu]^2 + \[Delta]*(-9 + 6*\[Nu])))/(16*\[Iota]^(3/2)) + 
   ((-66825 + 1261623*\[Nu] + 874472*\[Nu]^2 - 720*\[Nu]^3 + 1080*\[Nu]^4 - 3*\[Delta]*(-22275 + 449791*\[Nu] + 2430*\[Nu]^2 + 540*\[Nu]^3))/34560 - 
     (6143*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[2])/5 + (466479*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[3])/1280 + 
     (1953125*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[5])/6912)/\[Iota] + 
   (-81/4 + (-17498797/23040 + (595*EulerGamma)/6 + (1580185*Pi^2)/98304)*\[Nu] + 
     (-8633077/34560 + (595*EulerGamma)/9 - (1014695*Pi^2)/147456)*\[Nu]^2 - (5*(-124304 + 3813*Pi^2)*\[Nu]^3)/4608 + 
     (1105*\[Nu]^4)/128 + \[Delta]*(81/4 + (18446317/23040 - (595*EulerGamma)/6 - (1580185*Pi^2)/98304)*\[Nu] + 
       (5*(-29536 + 1353*Pi^2)*\[Nu]^2)/1536 - (195*\[Nu]^3)/32) + (223069*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[2])/30 - 
     (2476089*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[3])/1280 - (13671875*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[5])/6912 + 
     (595*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[x])/36 - (595*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/36)/\[Iota]^4 + 
   (315/128 + (-807779/3840 + (37*EulerGamma)/10 - (4081*Pi^2)/32768)*\[Nu] + 
     (-385057/2880 + (37*EulerGamma)/15 - (36049*Pi^2)/49152)*\[Nu]^2 + ((-2348 + 123*Pi^2)*\[Nu]^3)/1152 + (7*\[Nu]^4)/12 + 
     \[Delta]*(-315/128 + (826679/3840 - (37*EulerGamma)/10 + (4081*Pi^2)/32768)*\[Nu] + (307/96 - (41*Pi^2)/256)*\[Nu]^2 - \[Nu]^3/2) + 
     (316417*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[2])/30 - (3813399*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[3])/1280 - 
     (1953125*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[5])/768 + (37*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[x])/60 - 
     (37*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/60)/\[Iota]^2 + (-45/32 + (4644589/7680 - 61*EulerGamma + (11195*Pi^2)/16384)*\[Nu] + 
     (3255529/11520 - (122*EulerGamma)/3 + (139547*Pi^2)/24576)*\[Nu]^2 + (613/48 - (533*Pi^2)/512)*\[Nu]^3 + (15*\[Nu]^4)/4 + 
     (\[Delta]*(90 + (-4584589/120 + 3904*EulerGamma - (11195*Pi^2)/256)*\[Nu] + (-1532 + 123*Pi^2)*\[Nu]^2 - 180*\[Nu]^3))/64 - 
     (150818*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[2])/9 + (1158381*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[3])/256 + 
     (9765625*(-3 + 3*\[Delta] - 2*\[Nu])*\[Nu]*Log[5])/2304 - (61*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[x])/6 + 
     (61*\[Nu]*(3 - 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/6)/\[Iota]^3) + a1*((x^(3/2)*(3 + \[Delta]*(-3 + \[Nu]) + 13*\[Nu]))/(12*\[Iota]^(3/2)) + 
   x^(5/2)*((63 + 55*\[Nu] + 78*\[Nu]^2 + \[Delta]*(-63 - 41*\[Nu] + 6*\[Nu]^2))/(96*\[Iota]^(3/2)) + 
     (-207 + 73*\[Nu] + 454*\[Nu]^2 + \[Delta]*(207 + \[Nu] + 46*\[Nu]^2))/(96*\[Iota]^(5/2))) + 
   x^(7/2)*((9099 + 10881*\[Nu] + 5888*\[Nu]^2 + 2028*\[Nu]^3 + \[Delta]*(-9099 - 3699*\[Nu] - 568*\[Nu]^2 + 156*\[Nu]^3))/(4608*\[Iota]^(3/2)) + 
     (13974 + (47426 - 4305*Pi^2)*\[Nu] + (184112 - 7995*Pi^2)*\[Nu]^2 + 22040*\[Nu]^3 + 
       \[Delta]*(-13974 + 15*(-4698 + 287*Pi^2)*\[Nu] + (16832 - 615*Pi^2)*\[Nu]^2 + 2552*\[Nu]^3))/(1024*\[Iota]^(7/2)) + 
     (-40500 + (-96348 + 5535*Pi^2)*\[Nu] + (-352592 + 11193*Pi^2)*\[Nu]^2 + 54480*\[Nu]^3 + 
       \[Delta]*(40500 + (115188 - 5535*Pi^2)*\[Nu] + 7*(-6416 + 123*Pi^2)*\[Nu]^2 + 5520*\[Nu]^3))/(9216*\[Iota]^(5/2))) + 
   x^(9/2)*((-6531*\[Nu]*(3 + \[Delta]*(-3 + \[Nu]) + 13*\[Nu]))/(5120*Sqrt[\[Iota]]) + (259*Sqrt[\[Iota]]*\[Nu]*(-9 + 13*\[Nu] + \[Delta]*(9 + \[Nu])))/9216 + 
     (198 + 543*\[Nu] - 144*\[Nu]^2 - 52*\[Nu]^3 + \[Delta]*(-198 + 195*\[Nu] - 4*\[Nu]^3))/(48*\[Iota]^2) + 
     ((8272125 + 106956801*\[Nu] + 233912650*\[Nu]^2 + 1431540*\[Nu]^3 + 294840*\[Nu]^4 + 
         \[Delta]*(-8272125 - 97497351*\[Nu] + 17202970*\[Nu]^2 - 32940*\[Nu]^3 + 22680*\[Nu]^4))/1658880 + 
       (6143*\[Nu]*(27 + 65*\[Nu] + \[Delta]*(-27 + 5*\[Nu]))*Log[2])/30 - (155493*\[Nu]*(27 + 65*\[Nu] + \[Delta]*(-27 + 5*\[Nu]))*Log[3])/2560 - 
       (1953125*\[Nu]*(27 + 65*\[Nu] + \[Delta]*(-27 + 5*\[Nu]))*Log[5])/41472)/\[Iota]^(3/2) + 
     ((33062040 - 9*(-334410392 + 34979840*EulerGamma + 433175*Pi^2)*\[Nu] + 
         (5025761552 - 584663040*EulerGamma + 49878915*Pi^2)*\[Nu]^2 - 240*(-570866 + 66051*Pi^2)*\[Nu]^3 + 55540800*\[Nu]^4 + 
         \[Delta]*(-33062040 + (-3063759528 + 314818560*EulerGamma + 3898575*Pi^2)*\[Nu] + 
           (80194064 - 44974080*EulerGamma + 22010415*Pi^2)*\[Nu]^2 - 240*(30142 + 4059*Pi^2)*\[Nu]^3 + 6431040*\[Nu]^4))/
        1474560 + (75409*\[Nu]*(7 + \[Delta]*(-7 + \[Nu]) + 13*\[Nu])*Log[2])/3 - (3475143*\[Nu]*(7 + \[Delta]*(-7 + \[Nu]) + 13*\[Nu])*Log[3])/512 - 
       (9765625*\[Nu]*(7 + \[Delta]*(-7 + \[Nu]) + 13*\[Nu])*Log[5])/1536 - (61*\[Nu]*(7 + \[Delta]*(-7 + \[Nu]) + 13*\[Nu])*Log[x])/4 + 
       (61*\[Nu]*(7 + \[Delta]*(-7 + \[Nu]) + 13*\[Nu])*Log[\[Iota]])/4)/\[Iota]^(7/2) + 
     ((-98766864 + 9*(-507160016 + 9093120*EulerGamma - 298155*Pi^2)*\[Nu] + (-9388098400 + 165494784*EulerGamma - 
           28305645*Pi^2)*\[Nu]^2 + 560*(-437068 + 17589*Pi^2)*\[Nu]^3 + 41404800*\[Nu]^4 + 
         \[Delta]*(98766864 - 9*(-519035696 + 9093120*EulerGamma - 298155*Pi^2)*\[Nu] + 
           (-548714080 + 12730368*EulerGamma - 10773825*Pi^2)*\[Nu]^2 + 80*(-410260 + 9471*Pi^2)*\[Nu]^3 + 4195200*\[Nu]^4))/
        8847360 - (316417*\[Nu]*(45 + 91*\[Nu] + \[Delta]*(-45 + 7*\[Nu]))*Log[2])/180 + 
       (1271133*\[Nu]*(45 + 91*\[Nu] + \[Delta]*(-45 + 7*\[Nu]))*Log[3])/2560 + (1953125*\[Nu]*(45 + 91*\[Nu] + \[Delta]*(-45 + 7*\[Nu]))*Log[5])/
        4608 + (37*\[Nu]*(45 + 91*\[Nu] + \[Delta]*(-45 + 7*\[Nu]))*Log[x])/360 - (37*\[Nu]*(45 + 91*\[Nu] + \[Delta]*(-45 + 7*\[Nu]))*Log[\[Iota]])/360)/
      \[Iota]^(5/2) + ((-1990144080 + 27*(-3350984944 + 438681600*EulerGamma + 82664325*Pi^2)*\[Nu] + 
         (-121620554144 + 20910489600*EulerGamma + 219090225*Pi^2)*\[Nu]^2 - 1200*(-31887476 + 1273173*Pi^2)*\[Nu]^3 + 
         2696803200*\[Nu]^4 + \[Delta]*(1990144080 - 27*(-3488600464 + 438681600*EulerGamma + 82664325*Pi^2)*\[Nu] + 
           (-15861975968 + 1608499200*EulerGamma + 393007125*Pi^2)*\[Nu]^2 - 2640*(-1568012 + 54735*Pi^2)*\[Nu]^3 + 
           338083200*\[Nu]^4))/26542080 - (223069*\[Nu]*(81 + 143*\[Nu] + \[Delta]*(-81 + 11*\[Nu]))*Log[2])/180 + 
       (825363*\[Nu]*(81 + 143*\[Nu] + \[Delta]*(-81 + 11*\[Nu]))*Log[3])/2560 + (13671875*\[Nu]*(81 + 143*\[Nu] + \[Delta]*(-81 + 11*\[Nu]))*Log[5])/
        41472 + (595*\[Nu]*(81 + 143*\[Nu] + \[Delta]*(-81 + 11*\[Nu]))*Log[x])/216 - (595*\[Nu]*(81 + 143*\[Nu] + \[Delta]*(-81 + 11*\[Nu]))*Log[\[Iota]])/
        216)/\[Iota]^(9/2))) + a1^2*((x^2*(23 + 5*\[Delta] - \[Nu])*\[Nu])/(12*\[Iota]^2) + 
   x^3*((\[Nu]*(-362 + 452*\[Nu] - 32*\[Nu]^2 + 7*\[Delta]*(10 + 19*\[Nu])))/(36*\[Iota]^3) + 
     (-27 + 128*\[Nu] + 216*\[Nu]^2 - 8*\[Nu]^3 + \[Delta]*(27 - 34*\[Nu] + 40*\[Nu]^2))/(96*\[Iota]^2)) + 
   x^4*((-891 + 1656*\[Nu] + 2036*\[Nu]^2 + 804*\[Nu]^3 - 32*\[Nu]^4 + \[Delta]*(891 - 234*\[Nu] + 164*\[Nu]^2 + 160*\[Nu]^3))/(576*\[Iota]^2) + 
     (11340 + 9*(-8728 + 369*Pi^2)*\[Nu] + 7*(-67808 + 2337*Pi^2)*\[Nu]^2 + (100144 - 615*Pi^2)*\[Nu]^3 - 4608*\[Nu]^4 + 
       \[Delta]*(-11340 - 9*(-4928 + 369*Pi^2)*\[Nu] + (-108608 + 3075*Pi^2)*\[Nu]^2 + 19152*\[Nu]^3))/(3456*\[Iota]^3) + 
     (\[Nu]*(-3075*Pi^2*(27 + 110*\[Nu] - 4*\[Nu]^2 + \[Delta]*(-27 + 20*\[Nu])) + 16*(101181 + 397264*\[Nu] + 22846*\[Nu]^2 - 3990*\[Nu]^3 + 
          \[Delta]*(-89385 + 99271*\[Nu] + 14820*\[Nu]^2))))/(9216*\[Iota]^4)) + 
   x^5*((-2177*(23 + 5*\[Delta] - \[Nu])*\[Nu]^2)/(1280*\[Iota]) + (259*\[Nu]*(-27 + 74*\[Nu] - 4*\[Nu]^2 + \[Delta]*(27 + 20*\[Nu])))/27648 + 
     (-1107 + 132*\[Nu] + 834*\[Nu]^2 - 944*\[Nu]^3 + 40*\[Nu]^4 - \[Delta]*(-1107 + 1038*\[Nu] + 12*\[Nu]^2 + 200*\[Nu]^3))/(384*\[Iota]^(5/2)) + 
     ((-1283040 + 12580947*\[Nu] + 90701182*\[Nu]^2 - 2916488*\[Nu]^3 + 133920*\[Nu]^4 - 5760*\[Nu]^5 + 
         \[Delta]*(1283040 - 12120867*\[Nu] + 17818840*\[Nu]^2 + 83520*\[Nu]^3 + 28800*\[Nu]^4))/207360 + 
       (6143*\[Nu]*(27 + 202*\[Nu] - 8*\[Nu]^2 + \[Delta]*(-27 + 40*\[Nu]))*Log[2])/30 + 
       (155493*\[Nu]*(-27 + \[Delta]*(27 - 40*\[Nu]) - 202*\[Nu] + 8*\[Nu]^2)*Log[3])/2560 + 
       (1953125*\[Nu]*(-27 + \[Delta]*(27 - 40*\[Nu]) - 202*\[Nu] + 8*\[Nu]^2)*Log[5])/41472)/\[Iota]^2 + 
     (897/64 + (-788021/960 + (74*EulerGamma)/5 - (35137*Pi^2)/32768)*\[Nu] + 
       (-53958643/12960 + (9842*EulerGamma)/135 - (3801455*Pi^2)/442368)*\[Nu]^2 + 
       (-6221/2880 - (74*EulerGamma)/27 + (172637*Pi^2)/24576)*\[Nu]^3 - ((-568744 + 4305*Pi^2)*\[Nu]^4)/20736 - (11*\[Nu]^5)/9 + 
       (\[Delta]*(-186001920 - 27*(-388951552 + 7274496*EulerGamma - 527055*Pi^2)*\[Nu] + 
          20*(-482200832 + 9093120*EulerGamma - 3536283*Pi^2)*\[Nu]^2 + 640*(-631376 + 21525*Pi^2)*\[Nu]^3 + 67415040*\[Nu]^4))/
        13271040 + (632834*\[Nu]*(-27 + \[Delta]*(27 - 25*\[Nu]) - 133*\[Nu] + 5*\[Nu]^2)*Log[2])/135 + 
       (423711*\[Nu]*(27 + 133*\[Nu] - 5*\[Nu]^2 + \[Delta]*(-27 + 25*\[Nu]))*Log[3])/320 + 
       (1953125*\[Nu]*(27 + 133*\[Nu] - 5*\[Nu]^2 + \[Delta]*(-27 + 25*\[Nu]))*Log[5])/1728 + 
       (37*\[Nu]*(27 + 133*\[Nu] - 5*\[Nu]^2 + \[Delta]*(-27 + 25*\[Nu]))*Log[x])/135 + (37*\[Nu]*(-27 + \[Delta]*(27 - 25*\[Nu]) - 133*\[Nu] + 5*\[Nu]^2)*
         Log[\[Iota]])/135)/\[Iota]^3 + (-189/16 + (-2207759/240 + 1190*EulerGamma + (7738195*Pi^2)/32768)*\[Nu] + 
       ((-47321325904 + 7201689600*EulerGamma + 525784575*Pi^2)*\[Nu]^2)/1658880 + 
       (811601219/103680 - (4165*EulerGamma)/27 - (145057615*Pi^2)/442368)*\[Nu]^3 + (7*(-63512 + 17835*Pi^2)*\[Nu]^4)/6912 - 
       (143*\[Nu]^5)/3 + (\[Delta]*(156764160 - 81*(-1497324544 + 194969600*EulerGamma + 38690975*Pi^2)*\[Nu] + 
          10*(-6307750976 + 1023590400*EulerGamma + 39759585*Pi^2)*\[Nu]^2 - 98400*(-276352 + 10479*Pi^2)*\[Nu]^3 + 
          2177556480*\[Nu]^4))/13271040 + (223069*\[Nu]*(-54 + \[Delta]*(54 - 35*\[Nu]) - 197*\[Nu] + 7*\[Nu]^2)*Log[2])/45 + 
       (825363*\[Nu]*(54 + 197*\[Nu] - 7*\[Nu]^2 + \[Delta]*(-54 + 35*\[Nu]))*Log[3])/640 + 
       (13671875*\[Nu]*(54 + 197*\[Nu] - 7*\[Nu]^2 + \[Delta]*(-54 + 35*\[Nu]))*Log[5])/10368 + 
       (595*\[Nu]*(54 + 197*\[Nu] - 7*\[Nu]^2 + \[Delta]*(-54 + 35*\[Nu]))*Log[x])/54 + (595*\[Nu]*(-54 + \[Delta]*(54 - 35*\[Nu]) - 197*\[Nu] + 7*\[Nu]^2)*
         Log[\[Iota]])/54)/\[Iota]^5 + ((-14468544 - 9*(-410636512 + 44974080*EulerGamma + 618975*Pi^2)*\[Nu] + 
         (15125339200 - 1649049600*EulerGamma + 83379090*Pi^2)*\[Nu]^2 + 4*(36261088 + 14991360*EulerGamma - 16379205*Pi^2)*
          \[Nu]^3 + 2880*(57560 + 369*Pi^2)*\[Nu]^4 - 12257280*\[Nu]^5 + 
         \[Delta]*(14468544 + 9*(-405052256 + 44974080*EulerGamma + 618975*Pi^2)*\[Nu] - 
           20*(-93809216 + 14991360*EulerGamma - 3264981*Pi^2)*\[Nu]^2 - 1440*(-6632 + 4797*Pi^2)*\[Nu]^3 + 45527040*\[Nu]^4))/
        884736 + (377045*\[Nu]*(27 + 110*\[Nu] - 4*\[Nu]^2 + \[Delta]*(-27 + 20*\[Nu]))*Log[2])/27 + 
       (1930635*\[Nu]*(-27 + \[Delta]*(27 - 20*\[Nu]) - 110*\[Nu] + 4*\[Nu]^2)*Log[3])/512 + 
       (48828125*\[Nu]*(-27 + \[Delta]*(27 - 20*\[Nu]) - 110*\[Nu] + 4*\[Nu]^2)*Log[5])/13824 + 
       (305*\[Nu]*(-27 + \[Delta]*(27 - 20*\[Nu]) - 110*\[Nu] + 4*\[Nu]^2)*Log[x])/36 + (305*\[Nu]*(27 + 110*\[Nu] - 4*\[Nu]^2 + \[Delta]*(-27 + 20*\[Nu]))*
         Log[\[Iota]])/36)/\[Iota]^4)) + a1^3*((x^(5/2)*(-81 + 889*\[Nu] - 189*\[Nu]^2 + \[Delta]*(81 + 385*\[Nu] - 7*\[Nu]^2)))/(288*\[Iota]^(5/2)) + 
   x^(7/2)*((14499 - 75157*\[Nu] + 58961*\[Nu]^2 - 21186*\[Nu]^3 + \[Delta]*(-14499 + 839*\[Nu] + 35871*\[Nu]^2 - 902*\[Nu]^3))/(2304*\[Iota]^(7/2)) + 
     (-2079 + 3517*\[Nu] + 11935*\[Nu]^2 - 1890*\[Nu]^3 + \[Delta]*(2079 + 1033*\[Nu] + 4137*\[Nu]^2 - 70*\[Nu]^3))/(2304*\[Iota]^(5/2))) + 
   x^(9/2)*((-55271646 + (321726678 - 9315405*Pi^2)*\[Nu] + (1423902922 - 83283915*Pi^2)*\[Nu]^2 + 
       33*(-5115184 + 359775*Pi^2)*\[Nu]^3 - 58553352*\[Nu]^4 + \[Delta]*(55271646 + 33*(-4957322 + 282285*Pi^2)*\[Nu] + 
         (570759022 - 26295555*Pi^2)*\[Nu]^2 + 11*(6964384 + 39975*Pi^2)*\[Nu]^3 - 2742168*\[Nu]^4))/(663552*\[Iota]^(9/2)) + 
     (-264789 + 304497*\[Nu] + 920879*\[Nu]^2 + 358400*\[Nu]^3 - 71820*\[Nu]^4 + \[Delta]*(264789 + 197361*\[Nu] + 274805*\[Nu]^2 + 154728*\[Nu]^3 - 
         2660*\[Nu]^4))/(110592*\[Iota]^(5/2)) + (4158540 + 3*(-2004292 + 76383*Pi^2)*\[Nu] + 91*(-916444 + 33825*Pi^2)*\[Nu]^2 + 
       (30831024 - 474903*Pi^2)*\[Nu]^3 - 3559248*\[Nu]^4 - \[Delta]*(4158540 + 3*(981028 + 76383*Pi^2)*\[Nu] + 
         (31957468 - 1032339*Pi^2)*\[Nu]^2 + (-7115248 + 17589*Pi^2)*\[Nu]^3 + 151536*\[Nu]^4))/(221184*\[Iota]^(7/2))) + 
   x^(11/2)*((2177*\[Nu]*(81 - 889*\[Nu] + 189*\[Nu]^2 + \[Delta]*(-81 - 385*\[Nu] + 7*\[Nu]^2)))/(24576*\[Iota]^(3/2)) - 
     (259*\[Nu]*(1053 - 2885*\[Nu] + 945*\[Nu]^2 + \[Delta]*(-1053 - 1805*\[Nu] + 35*\[Nu]^2)))/(663552*Sqrt[\[Iota]]) + 
     (-729 + 1666*\[Nu] + 2892*\[Nu]^2 - 1196*\[Nu]^3 + 216*\[Nu]^4 + \[Delta]*(729 - 278*\[Nu] + 284*\[Nu]^2 - 452*\[Nu]^3 + 8*\[Nu]^4))/(216*\[Iota]^3) + 
     ((-148267665 + 825244767*\[Nu] + 43034811889*\[Nu]^2 - 7057010502*\[Nu]^3 + 51124500*\[Nu]^4 - 15309000*\[Nu]^5 + 
         \[Delta]*(148267665 - 524362437*\[Nu] + 15802912399*\[Nu]^2 - 156533626*\[Nu]^3 + 32136300*\[Nu]^4 - 567000*\[Nu]^5))/39813120 - 
       (43001*\[Nu]*(-27 - 1709*\[Nu] + 297*\[Nu]^2 + \[Delta]*(27 - 629*\[Nu] + 11*\[Nu]^2))*Log[2])/720 + 
       (362817*\[Nu]*(-27 - 1709*\[Nu] + 297*\[Nu]^2 + \[Delta]*(27 - 629*\[Nu] + 11*\[Nu]^2))*Log[3])/20480 + 
       (13671875*\[Nu]*(-27 - 1709*\[Nu] + 297*\[Nu]^2 + \[Delta]*(27 - 629*\[Nu] + 11*\[Nu]^2))*Log[5])/995328)/\[Iota]^(5/2) + 
     ((-65866228920 - 243*(-7440654392 + 934461440*EulerGamma - 11805325*Pi^2)*\[Nu] + 
         (18823281504088 - 2030144962560*EulerGamma + 66991575585*Pi^2)*\[Nu]^2 + 
         15*(-80827359760 + 19293880320*EulerGamma - 8356555779*Pi^2)*\[Nu]^3 + 71280*(3310962 + 77285*Pi^2)*\[Nu]^4 - 
         63237620160*\[Nu]^5 + \[Delta]*(65866228920 + 81*(-20318961656 + 2803384320*EulerGamma - 35415975*Pi^2)*\[Nu] + 
           (5020584382696 - 640985579520*EulerGamma + 82016508585*Pi^2)*\[Nu]^2 + 5*(1046293168 + 2143764480*EulerGamma - 
             3889728843*Pi^2)*\[Nu]^3 + 2640*(39986138 + 55965*Pi^2)*\[Nu]^4 - 2961541440*\[Nu]^5))/318504960 - 
       (829499*\[Nu]*(-1377 - 12311*\[Nu] + 1755*\[Nu]^2 + \[Delta]*(1377 - 3887*\[Nu] + 65*\[Nu]^2))*Log[2])/1944 + 
       (471933*\[Nu]*(-1377 - 12311*\[Nu] + 1755*\[Nu]^2 + \[Delta]*(1377 - 3887*\[Nu] + 65*\[Nu]^2))*Log[3])/4096 + 
       (107421875*\[Nu]*(-1377 - 12311*\[Nu] + 1755*\[Nu]^2 + \[Delta]*(1377 - 3887*\[Nu] + 65*\[Nu]^2))*Log[5])/995328 + 
       (671*\[Nu]*(-1377 - 12311*\[Nu] + 1755*\[Nu]^2 + \[Delta]*(1377 - 3887*\[Nu] + 65*\[Nu]^2))*Log[x])/2592 - 
       (671*\[Nu]*(-1377 - 12311*\[Nu] + 1755*\[Nu]^2 + \[Delta]*(1377 - 3887*\[Nu] + 65*\[Nu]^2))*Log[\[Iota]])/2592)/\[Iota]^(9/2) + 
     ((507276749520 + 9*(-1301996490928 + 165382963200*EulerGamma + 30872456325*Pi^2)*\[Nu] + 
         5*(-14835332201744 + 2158849638400*EulerGamma + 237287893375*Pi^2)*\[Nu]^2 - 
         5*(-4802796731744 + 290845900800*EulerGamma + 165512510475*Pi^2)*\[Nu]^3 + 9360*(-425957284 + 19916775*Pi^2)*\[Nu]^4 - 
         458080272000*\[Nu]^5 + \[Delta]*(-507276749520 - 9*(-1160230298768 + 165382963200*EulerGamma + 30872456325*Pi^2)*\[Nu] + 
           5*(-4006086720752 + 653294387200*EulerGamma + 26934899095*Pi^2)*\[Nu]^2 - 
           65*(-128627485984 + 828620800*EulerGamma + 5359201525*Pi^2)*\[Nu]^3 + 11440*(37035116 + 679575*Pi^2)*\[Nu]^4 - 
           22998268800*\[Nu]^5))/637009920 + (2899897*\[Nu]*(-2349 - 17035*\[Nu] + 2295*\[Nu]^2 + \[Delta]*(2349 - 5155*\[Nu] + 85*\[Nu]^2))*
         Log[2])/12960 - (1192191*\[Nu]*(-2349 - 17035*\[Nu] + 2295*\[Nu]^2 + \[Delta]*(2349 - 5155*\[Nu] + 85*\[Nu]^2))*Log[3])/20480 - 
       (177734375*\[Nu]*(-2349 - 17035*\[Nu] + 2295*\[Nu]^2 + \[Delta]*(2349 - 5155*\[Nu] + 85*\[Nu]^2))*Log[5])/2985984 - 
       (7735*\[Nu]*(-2349 - 17035*\[Nu] + 2295*\[Nu]^2 + \[Delta]*(2349 - 5155*\[Nu] + 85*\[Nu]^2))*Log[x])/15552 + 
       (7735*\[Nu]*(-2349 - 17035*\[Nu] + 2295*\[Nu]^2 + \[Delta]*(2349 - 5155*\[Nu] + 85*\[Nu]^2))*Log[\[Iota]])/15552)/\[Iota]^(11/2) + 
     ((32170653360 + 243*(-2101382320 + 41828352*EulerGamma - 8903265*Pi^2)*\[Nu] + 
         7*(-1103994268432 + 19504742400*EulerGamma - 1994280435*Pi^2)*\[Nu]^2 + 
         (806942497632 - 21065121792*EulerGamma + 20932729785*Pi^2)*\[Nu]^3 - 720*(-142078916 + 2691117*Pi^2)*\[Nu]^4 - 
         10677744000*\[Nu]^5 - \[Delta]*(32170653360 + 81*(-5465702960 + 125485056*EulerGamma - 26709795*Pi^2)*\[Nu] + 
           (2557235874064 - 45791133696*EulerGamma + 10846209645*Pi^2)*\[Nu]^2 + 11*(6754779424 + 70926336*EulerGamma - 
             427392945*Pi^2)*\[Nu]^3 + 3120*(-7043876 + 23001*Pi^2)*\[Nu]^4 + 454608000*\[Nu]^5))/637009920 + 
       (316417*\[Nu]*(-1863 - 25025*\[Nu] + 3861*\[Nu]^2 + \[Delta]*(1863 - 8393*\[Nu] + 143*\[Nu]^2))*Log[2])/4320 - 
       (423711*\[Nu]*(-1863 - 25025*\[Nu] + 3861*\[Nu]^2 + \[Delta]*(1863 - 8393*\[Nu] + 143*\[Nu]^2))*Log[3])/20480 - 
       (1953125*\[Nu]*(-1863 - 25025*\[Nu] + 3861*\[Nu]^2 + \[Delta]*(1863 - 8393*\[Nu] + 143*\[Nu]^2))*Log[5])/110592 - 
       (37*\[Nu]*(-1863 - 25025*\[Nu] + 3861*\[Nu]^2 + \[Delta]*(1863 - 8393*\[Nu] + 143*\[Nu]^2))*Log[x])/8640 + 
       (37*\[Nu]*(-1863 - 25025*\[Nu] + 3861*\[Nu]^2 + \[Delta]*(1863 - 8393*\[Nu] + 143*\[Nu]^2))*Log[\[Iota]])/8640)/\[Iota]^(7/2))) + 
 a1^4*((5*x^3*(-81 + 614*\[Nu] - 398*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(81 + 452*\[Nu] - 34*\[Nu]^2)))/(648*\[Iota]^3) + 
   x^4*((5*(-729 - 20*\[Nu] + 5018*\[Nu]^2 - 2488*\[Nu]^3 + 24*\[Nu]^4 + \[Delta]*(729 + 1438*\[Nu] + 3142*\[Nu]^2 - 204*\[Nu]^3)))/(2592*\[Iota]^3) - 
     (5*(-9477 + 33818*\[Nu] - 29271*\[Nu]^2 + 27188*\[Nu]^3 - 350*\[Nu]^4 + \[Delta]*(9477 + 10004*\[Nu] - 25598*\[Nu]^2 + 2660*\[Nu]^3)))/
      (2592*\[Iota]^4)) + x^5*((5*(-3373488 + (10498976 - 162729*Pi^2)*\[Nu] + (65827008 - 3993318*Pi^2)*\[Nu]^2 + 
        8*(-3371824 + 179949*Pi^2)*\[Nu]^3 - 112*(55048 + 123*Pi^2)*\[Nu]^4 + 100352*\[Nu]^5 + 
        \[Delta]*(3373488 + (-1241920 + 162729*Pi^2)*\[Nu] - 32*(-1122872 + 59409*Pi^2)*\[Nu]^2 + 56*(45440 + 2091*Pi^2)*\[Nu]^3 - 
          702464*\[Nu]^4)))/(55296*\[Iota]^5) + (5*(-18225 - 17658*\[Nu] + 87146*\[Nu]^2 + 23740*\[Nu]^3 - 27308*\[Nu]^4 + 264*\[Nu]^5 + 
        \[Delta]*(18225 + 50868*\[Nu] + 65114*\[Nu]^2 + 32792*\[Nu]^3 - 2244*\[Nu]^4)))/(31104*\[Iota]^3) + 
     (5*(4111560 + 3*(1029328 + 9963*Pi^2)*\[Nu] + (-87464032 + 3508698*Pi^2)*\[Nu]^2 + (62480128 - 1422372*Pi^2)*\[Nu]^3 + 
        16*(-710144 + 861*Pi^2)*\[Nu]^4 + 134400*\[Nu]^5 - \[Delta]*(4111560 + 3*(3844928 + 9963*Pi^2)*\[Nu] + 
          (52604992 - 1814988*Pi^2)*\[Nu]^2 + 8*(-1951048 + 14637*Pi^2)*\[Nu]^3 + 1021440*\[Nu]^4)))/(497664*\[Iota]^4)) + 
   x^6*((1295*\[Nu]*(-243 + 622*\[Nu] - 772*\[Nu]^2 + 8*\[Nu]^3 + \[Delta]*(243 + 784*\[Nu] - 68*\[Nu]^2)))/(497664*\[Iota]) + 
     (2177*\[Nu]*(81 - 614*\[Nu] + 398*\[Nu]^2 - 4*\[Nu]^3 + \[Delta]*(-81 - 452*\[Nu] + 34*\[Nu]^2)))/(9216*\[Iota]^2) + 
     (5*(-63585 + 39042*\[Nu] + 386187*\[Nu]^2 - 162494*\[Nu]^3 + 62468*\[Nu]^4 - 616*\[Nu]^5 + 
        \[Delta]*(63585 + 80352*\[Nu] + 104847*\[Nu]^2 - 76496*\[Nu]^3 + 5236*\[Nu]^4)))/(55296*\[Iota]^(7/2)) + 
     ((-3816315 - 121351743*\[Nu] + 2643708764*\[Nu]^2 - 1248282446*\[Nu]^3 + 10088008*\[Nu]^4 - 3315600*\[Nu]^5 + 32400*\[Nu]^6 + 
         \[Delta]*(3816315 + 128017773*\[Nu] + 1560612134*\[Nu]^2 - 90811378*\[Nu]^3 + 3647700*\[Nu]^4 - 275400*\[Nu]^5))/1119744 + 
       (6143*\[Nu]*(-243 + 5894*\[Nu] - 2846*\[Nu]^2 + 28*\[Nu]^3 + \[Delta]*(243 + 3464*\[Nu] - 238*\[Nu]^2))*Log[2])/162 + 
       (5759*\[Nu]*(243 - 5894*\[Nu] + 2846*\[Nu]^2 - 28*\[Nu]^3 + \[Delta]*(-243 - 3464*\[Nu] + 238*\[Nu]^2))*Log[3])/512 + 
       (9765625*\[Nu]*(243 - 5894*\[Nu] + 2846*\[Nu]^2 - 28*\[Nu]^3 + \[Delta]*(-243 - 3464*\[Nu] + 238*\[Nu]^2))*Log[5])/1119744)/\[Iota]^3 + 
     ((-49168425600 + (223153002912 - 59500707840*EulerGamma + 7077320325*Pi^2)*\[Nu] + 
         (13282440538304 - 1460128481280*EulerGamma + 41304110550*Pi^2)*\[Nu]^2 + 
         32*(-105749228968 + 16449269760*EulerGamma - 4110378825*Pi^2)*\[Nu]^3 - 
         16*(-14240543008 + 314818560*EulerGamma - 794840025*Pi^2)*\[Nu]^4 - 134400*(927328 + 369*Pi^2)*\[Nu]^5 + 
         1806336000*\[Nu]^6 + \[Delta]*(49168425600 + (-98387505312 + 59500707840*EulerGamma - 7077320325*Pi^2)*\[Nu] - 
           8*(-745502655808 + 86889922560*EulerGamma - 7066631775*Pi^2)*\[Nu]^2 + 8*(-20518619936 + 5351915520*EulerGamma - 
             3698266425*Pi^2)*\[Nu]^3 + 134400*(960928 + 4797*Pi^2)*\[Nu]^4 - 12644352000*\[Nu]^5))/79626240 + 
       (527863*\[Nu]*(189 + 4638*\[Nu] - 1672*\[Nu]^2 + 16*\[Nu]^3 + \[Delta]*(-189 + 2208*\[Nu] - 136*\[Nu]^2))*Log[2])/162 + 
       (900963*\[Nu]*(-189 - 4638*\[Nu] + 1672*\[Nu]^2 - 16*\[Nu]^3 + \[Delta]*(189 - 2208*\[Nu] + 136*\[Nu]^2))*Log[3])/1024 + 
       (68359375*\[Nu]*(-189 - 4638*\[Nu] + 1672*\[Nu]^2 - 16*\[Nu]^3 + \[Delta]*(189 - 2208*\[Nu] + 136*\[Nu]^2))*Log[5])/82944 + 
       (427*\[Nu]*(-189 - 4638*\[Nu] + 1672*\[Nu]^2 - 16*\[Nu]^3 + \[Delta]*(189 - 2208*\[Nu] + 136*\[Nu]^2))*Log[x])/216 + 
       (427*\[Nu]*(189 + 4638*\[Nu] - 1672*\[Nu]^2 + 16*\[Nu]^3 + \[Delta]*(-189 + 2208*\[Nu] - 136*\[Nu]^2))*Log[\[Iota]])/216)/\[Iota]^5 + 
     ((524927309184 + 729*(-5187926656 + 682393600*EulerGamma + 89013505*Pi^2)*\[Nu] + 
         2*(-27146578089472 + 3912162508800*EulerGamma + 504895523895*Pi^2)*\[Nu]^2 - 
         4*(-6642762264128 + 647932723200*EulerGamma + 168885609165*Pi^2)*\[Nu]^3 + 
         56*(-141534569504 + 438681600*EulerGamma + 6285445605*Pi^2)*\[Nu]^4 - 80640*(8359184 + 52275*Pi^2)*\[Nu]^5 + 
         13859112960*\[Nu]^6 - \[Delta]*(524927309184 + 243*(-10279376512 + 2047180800*EulerGamma + 267040515*Pi^2)*\[Nu] - 
           8*(-2812877310784 + 439120281600*EulerGamma + 30101147055*Pi^2)*\[Nu]^2 + 
           28*(-329465059648 + 7457587200*EulerGamma + 13853170485*Pi^2)*\[Nu]^3 - 80640*(-2870128 + 402825*Pi^2)*\[Nu]^4 + 
           91074170880*\[Nu]^5))/143327232 + (1561483*\[Nu]*(-81 - 1274*\[Nu] + 422*\[Nu]^2 - 4*\[Nu]^3 + \[Delta]*(81 - 572*\[Nu] + 34*\[Nu]^2))*
         Log[2])/162 + (641949*\[Nu]*(81 + 1274*\[Nu] - 422*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(-81 + 572*\[Nu] - 34*\[Nu]^2))*Log[3])/256 + 
       (478515625*\[Nu]*(81 + 1274*\[Nu] - 422*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(-81 + 572*\[Nu] - 34*\[Nu]^2))*Log[5])/186624 + 
       (20825*\[Nu]*(81 + 1274*\[Nu] - 422*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(-81 + 572*\[Nu] - 34*\[Nu]^2))*Log[x])/972 + 
       (20825*\[Nu]*(-81 - 1274*\[Nu] + 422*\[Nu]^2 - 4*\[Nu]^3 + \[Delta]*(81 - 572*\[Nu] + 34*\[Nu]^2))*Log[\[Iota]])/972)/\[Iota]^6 + 
     ((43152134400 + 81*(916094336 + 27279360*EulerGamma - 50156775*Pi^2)*\[Nu] + 
         6*(-2401078312448 + 43231723520*EulerGamma - 4772264425*Pi^2)*\[Nu]^2 + 
         (5098269087232 - 105152839680*EulerGamma + 59362934700*Pi^2)*\[Nu]^3 + 
         16*(23063590784 + 63651840*EulerGamma - 756004725*Pi^2)*\[Nu]^4 + 7347200*(-8852 + 15*Pi^2)*\[Nu]^5 + 752640000*\[Nu]^6 - 
         \[Delta]*(43152134400 + 81*(2063883136 + 27279360*EulerGamma - 50156775*Pi^2)*\[Nu] + 
           (7627250224128 - 134178078720*EulerGamma + 22036197300*Pi^2)*\[Nu]^2 + 8*(-9492831872 + 1082081280*EulerGamma - 
             2335742325*Pi^2)*\[Nu]^3 + 12800*(-7434608 + 73185*Pi^2)*\[Nu]^4 + 5720064000*\[Nu]^5))/477757440 + 
       (316417*\[Nu]*(-243 - 28526*\[Nu] + 11564*\[Nu]^2 - 112*\[Nu]^3 + \[Delta]*(243 - 14756*\[Nu] + 952*\[Nu]^2))*Log[2])/1944 + 
       (47079*\[Nu]*(243 + 28526*\[Nu] - 11564*\[Nu]^2 + 112*\[Nu]^3 + \[Delta]*(-243 + 14756*\[Nu] - 952*\[Nu]^2))*Log[3])/1024 + 
       (9765625*\[Nu]*(243 + 28526*\[Nu] - 11564*\[Nu]^2 + 112*\[Nu]^3 + \[Delta]*(-243 + 14756*\[Nu] - 952*\[Nu]^2))*Log[5])/248832 + 
       (37*\[Nu]*(243 + 28526*\[Nu] - 11564*\[Nu]^2 + 112*\[Nu]^3 + \[Delta]*(-243 + 14756*\[Nu] - 952*\[Nu]^2))*Log[x])/3888 + 
       (37*\[Nu]*(-243 - 28526*\[Nu] + 11564*\[Nu]^2 - 112*\[Nu]^3 + \[Delta]*(243 - 14756*\[Nu] + 952*\[Nu]^2))*Log[\[Iota]])/3888)/\[Iota]^4)) + 
 a1^5*((x^(7/2)*(-13851 + 100529*\[Nu] - 153868*\[Nu]^2 + 5863*\[Nu]^3 + \[Delta]*(13851 + 111221*\[Nu] - 22308*\[Nu]^2 + 143*\[Nu]^3)))/
    (13824*\[Iota]^(7/2)) + x^(9/2)*((-155763 - 559057*\[Nu] + 1540374*\[Nu]^2 - 2355925*\[Nu]^3 + 82082*\[Nu]^4 + 
       \[Delta]*(155763 + 811463*\[Nu] + 1883662*\[Nu]^2 - 320749*\[Nu]^3 + 2002*\[Nu]^4))/(110592*\[Iota]^(7/2)) + 
     (35443251 - 97838675*\[Nu] + 170093066*\[Nu]^2 - 221035815*\[Nu]^3 + 10710986*\[Nu]^4 + 
       \[Delta]*(-35443251 - 89242307*\[Nu] + 136736314*\[Nu]^2 - 36564671*\[Nu]^3 + 286858*\[Nu]^4))/(995328*\[Iota]^(9/2))) + 
   x^(11/2)*((-6749811 - 99627147*\[Nu] + 52483684*\[Nu]^2 - 55745613*\[Nu]^3 - 116503244*\[Nu]^4 + 4104100*\[Nu]^5 + 
       \[Delta]*(6749811 + 106818849*\[Nu] + 171470452*\[Nu]^2 + 81663659*\[Nu]^3 - 16069196*\[Nu]^4 + 100100*\[Nu]^5))/(5308416*\[Iota]^(7/2)) + 
     (5051226420 - 3861*(-6630548 + 49815*Pi^2)*\[Nu] + 55*(-3109234736 + 143604591*Pi^2)*\[Nu]^2 - 
       572*(-426717137 + 11703327*Pi^2)*\[Nu]^3 + 143*(-422796032 + 1628889*Pi^2)*\[Nu]^4 + 2313572976*\[Nu]^5 + 
       \[Delta]*(-5051226420 + 297*(-120104044 + 647595*Pi^2)*\[Nu] + 11*(-14332309840 + 517527543*Pi^2)*\[Nu]^2 - 
         1716*(-38813587 + 529023*Pi^2)*\[Nu]^3 + 143*(-58092352 + 39729*Pi^2)*\[Nu]^4 + 61961328*\[Nu]^5))/(95551488*\[Iota]^(9/2)) + 
     (-22556626146 - 195*(-187649290 + 328779*Pi^2)*\[Nu] + (478265614424 - 30033817125*Pi^2)*\[Nu]^2 + 
       130*(-3071946439 + 168927708*Pi^2)*\[Nu]^3 - 221*(326407096 + 3353595*Pi^2)*\[Nu]^4 + 5233801560*\[Nu]^5 + 
       \[Delta]*(22556626146 + 39*(771717578 + 1643895*Pi^2)*\[Nu] + (336659165336 - 19597176105*Pi^2)*\[Nu]^2 + 
         78*(-222585673 + 37345260*Pi^2)*\[Nu]^3 - 221*(72386168 + 81795*Pi^2)*\[Nu]^4 + 150660120*\[Nu]^5))/
      (31850496*\[Iota]^(11/2))) + 
   x^(13/2)*((-15239*\[Nu]*(-13851 + 100529*\[Nu] - 153868*\[Nu]^2 + 5863*\[Nu]^3 + \[Delta]*(13851 + 111221*\[Nu] - 22308*\[Nu]^2 + 143*\[Nu]^3)))/
      (5898240*\[Iota]^(5/2)) + (1813*\[Nu]*(-14823 + 39005*\[Nu] - 143176*\[Nu]^2 + 5863*\[Nu]^3 + 
        \[Delta]*(14823 + 88577*\[Nu] - 21912*\[Nu]^2 + 143*\[Nu]^3)))/(31850496*\[Iota]^(3/2)) + 
     (-29160 - 92931*\[Nu] + 318924*\[Nu]^2 - 259936*\[Nu]^3 + 127952*\[Nu]^4 - 4592*\[Nu]^5 + 
       \[Delta]*(29160 + 141321*\[Nu] + 198996*\[Nu]^2 - 110608*\[Nu]^3 + 17712*\[Nu]^4 - 112*\[Nu]^5))/(5184*\[Iota]^4) + 
     ((-45*D5NLO*(-3 + 5*\[Nu] + \[Delta]*(3 + \[Nu])))/32 + (11420175015 - 706222761687*\[Nu] + 9282196448354*\[Nu]^2 - 
         9802717247971*\[Nu]^3 + 289114172578*\[Nu]^4 - 31075824780*\[Nu]^5 + 1137656520*\[Nu]^6 + 
         \[Delta]*(-11420175015 + 680461454457*\[Nu] + 7919892091730*\[Nu]^2 - 1279725460107*\[Nu]^3 + 25344999218*\[Nu]^4 - 
           4433689260*\[Nu]^5 + 27747720*\[Nu]^6))/1911029760 + (67573*\[Nu]*(-15309 + 237263*\[Nu] - 250432*\[Nu]^2 + 9061*\[Nu]^3 + 
          \[Delta]*(15309 + 199355*\[Nu] - 34944*\[Nu]^2 + 221*\[Nu]^3))*Log[2])/34560 - 
       (190047*\[Nu]*(-15309 + 237263*\[Nu] - 250432*\[Nu]^2 + 9061*\[Nu]^3 + \[Delta]*(15309 + 199355*\[Nu] - 34944*\[Nu]^2 + 221*\[Nu]^3))*Log[3])/
        327680 - (21484375*\[Nu]*(-15309 + 237263*\[Nu] - 250432*\[Nu]^2 + 9061*\[Nu]^3 + 
          \[Delta]*(15309 + 199355*\[Nu] - 34944*\[Nu]^2 + 221*\[Nu]^3))*Log[5])/47775744)/\[Iota]^(7/2) + 
     ((315*D5NLO*(-3 + 5*\[Nu] + \[Delta]*(3 + \[Nu])))/8 + (5416197354000 - 81*(-17345869694768 + 175542681600*EulerGamma + 
           95889754125*Pi^2)*\[Nu] + 5*(-6310901175645344 + 116780094013440*EulerGamma - 15567452757285*Pi^2)*\[Nu]^2 + 
         (26032382499999856 - 494895129231360*EulerGamma + 186399140885100*Pi^2)*\[Nu]^3 + 
         3*(349154100076384 + 5740028968960*EulerGamma - 23752289886325*Pi^2)*\[Nu]^4 + 57200*(-6978292636 + 37464447*Pi^2)*
          \[Nu]^5 + 14344152451200*\[Nu]^6 + \[Delta]*(-5416197354000 + 81*(-17685648332368 + 175542681600*EulerGamma + 
             95889754125*Pi^2)*\[Nu] + (-24000198993326752 + 420856427397120*EulerGamma - 53827918297725*Pi^2)*\[Nu]^2 - 
           44*(-52255092778228 + 1525270855680*EulerGamma - 1762918986075*Pi^2)*\[Nu]^3 + 
           (461540871613472 + 420002119680*EulerGamma - 8679302120775*Pi^2)*\[Nu]^4 + 57200*(-915412796 + 913767*Pi^2)*
            \[Nu]^5 + 384160233600*\[Nu]^6))/458647142400 - (45247631*\[Nu]*(-10935 + 449045*\[Nu] - 380596*\[Nu]^2 + 13243*\[Nu]^3 + 
          \[Delta]*(10935 + 323657*\[Nu] - 51612*\[Nu]^2 + 323*\[Nu]^3))*Log[2])/1866240 + 
       (2244099*\[Nu]*(-10935 + 449045*\[Nu] - 380596*\[Nu]^2 + 13243*\[Nu]^3 + \[Delta]*(10935 + 323657*\[Nu] - 51612*\[Nu]^2 + 323*\[Nu]^3))*
         Log[3])/327680 + (279296875*\[Nu]*(-10935 + 449045*\[Nu] - 380596*\[Nu]^2 + 13243*\[Nu]^3 + 
          \[Delta]*(10935 + 323657*\[Nu] - 51612*\[Nu]^2 + 323*\[Nu]^3))*Log[5])/47775744 + 
       (5291*\[Nu]*(-10935 + 449045*\[Nu] - 380596*\[Nu]^2 + 13243*\[Nu]^3 + \[Delta]*(10935 + 323657*\[Nu] - 51612*\[Nu]^2 + 323*\[Nu]^3))*Log[x])/
        3732480 - (5291*\[Nu]*(-10935 + 449045*\[Nu] - 380596*\[Nu]^2 + 13243*\[Nu]^3 + \[Delta]*(10935 + 323657*\[Nu] - 51612*\[Nu]^2 + 
            323*\[Nu]^3))*Log[\[Iota]])/3732480)/\[Iota]^(9/2) + ((-4725*D5NLO*(-3 + 5*\[Nu] + \[Delta]*(3 + \[Nu])))/32 + 
       (-12137675827320 - 27*(7013793730936 + 57881640960*EulerGamma - 174516559425*Pi^2)*\[Nu] - 
         65*(-98427139195408 + 11263233638400*EulerGamma - 369404458503*Pi^2)*\[Nu]^2 + 
         8*(-507393490356893 + 66914490040320*EulerGamma - 10985788180380*Pi^2)*\[Nu]^3 + 
         (223327430130832 - 18066282823680*EulerGamma + 17334472012845*Pi^2)*\[Nu]^4 - 159120*(881297218 + 1259643*Pi^2)*
          \[Nu]^5 + 6908618059200*\[Nu]^6 + \[Delta]*(12137675827320 + 27*(8506058036936 + 57881640960*EulerGamma - 
             174516559425*Pi^2)*\[Nu] + (4268428961460368 - 477704588574720*EulerGamma + 25856263633395*Pi^2)*\[Nu]^2 + 
           24*(-17076092173447 + 2958589870080*EulerGamma - 1161229781400*Pi^2)*\[Nu]^3 - 
           17*(-6210153841936 + 25920061440*EulerGamma - 79723052565*Pi^2)*\[Nu]^4 - 477360*(47318118 + 5453*Pi^2)*\[Nu]^5 + 
           198871358400*\[Nu]^6))/15288238080 + (980317*\[Nu]*(8019 + 3756575*\[Nu] - 2746792*\[Nu]^2 + 92701*\[Nu]^3 + 
          \[Delta]*(-8019 + 2451179*\[Nu] - 364344*\[Nu]^2 + 2261*\[Nu]^3))*Log[2])/93312 - 
       (185913*\[Nu]*(8019 + 3756575*\[Nu] - 2746792*\[Nu]^2 + 92701*\[Nu]^3 + \[Delta]*(-8019 + 2451179*\[Nu] - 364344*\[Nu]^2 + 2261*\[Nu]^3))*
         Log[3])/65536 - (126953125*\[Nu]*(8019 + 3756575*\[Nu] - 2746792*\[Nu]^2 + 92701*\[Nu]^3 + 
          \[Delta]*(-8019 + 2451179*\[Nu] - 364344*\[Nu]^2 + 2261*\[Nu]^3))*Log[5])/47775744 - 
       (793*\[Nu]*(8019 + 3756575*\[Nu] - 2746792*\[Nu]^2 + 92701*\[Nu]^3 + \[Delta]*(-8019 + 2451179*\[Nu] - 364344*\[Nu]^2 + 2261*\[Nu]^3))*
         Log[x])/124416 + (793*\[Nu]*(8019 + 3756575*\[Nu] - 2746792*\[Nu]^2 + 92701*\[Nu]^3 + 
          \[Delta]*(-8019 + 2451179*\[Nu] - 364344*\[Nu]^2 + 2261*\[Nu]^3))*Log[\[Iota]])/124416)/\[Iota]^(11/2) + 
     ((2079*D5NLO*(-3 + 5*\[Nu] + \[Delta]*(3 + \[Nu])))/16 + (909087226442928 + 27*(-48819134534288 + 11342990131200*EulerGamma - 
           1088915438475*Pi^2)*\[Nu] + 25*(-3944303523216160 + 576477953802240*EulerGamma + 77762537654739*Pi^2)*\[Nu]^2 - 
         4*(-20152417638590612 + 2366906426572800*EulerGamma + 420264974568675*Pi^2)*\[Nu]^3 + 
         119*(-250169540511136 + 2619952742400*EulerGamma + 11265197968275*Pi^2)*\[Nu]^4 - 
         387600*(3229841660 + 147116487*Pi^2)*\[Nu]^5 + 179684274672000*\[Nu]^6 + 
         \[Delta]*(-909087226442928 - 135*(7647751762768 + 2268598026240*EulerGamma - 217783087695*Pi^2)*\[Nu] + 
           (-58158028570891936 + 8765153308262400*EulerGamma + 836341581791175*Pi^2)*\[Nu]^2 - 
           12*(-2191365944500028 + 102822726451200*EulerGamma + 84677773419675*Pi^2)*\[Nu]^3 + 
           17*(-208406907489632 + 447309004800*EulerGamma + 11909732915325*Pi^2)*\[Nu]^4 - 
           387600*(1264174876 + 3901191*Pi^2)*\[Nu]^5 + 5478601968000*\[Nu]^6))/91729428480 - 
       (3792173*\[Nu]*(123201 + 5797565*\[Nu] - 3808588*\[Nu]^2 + 125419*\[Nu]^3 + \[Delta]*(-123201 + 3526001*\[Nu] - 496356*\[Nu]^2 + 
            3059*\[Nu]^3))*Log[2])/622080 + (519673*\[Nu]*(123201 + 5797565*\[Nu] - 3808588*\[Nu]^2 + 125419*\[Nu]^3 + 
          \[Delta]*(-123201 + 3526001*\[Nu] - 496356*\[Nu]^2 + 3059*\[Nu]^3))*Log[3])/327680 + 
       (232421875*\[Nu]*(123201 + 5797565*\[Nu] - 3808588*\[Nu]^2 + 125419*\[Nu]^3 + \[Delta]*(-123201 + 3526001*\[Nu] - 496356*\[Nu]^2 + 
            3059*\[Nu]^3))*Log[5])/143327232 + (10115*\[Nu]*(123201 + 5797565*\[Nu] - 3808588*\[Nu]^2 + 125419*\[Nu]^3 + 
          \[Delta]*(-123201 + 3526001*\[Nu] - 496356*\[Nu]^2 + 3059*\[Nu]^3))*Log[x])/746496 - 
       (10115*\[Nu]*(123201 + 5797565*\[Nu] - 3808588*\[Nu]^2 + 125419*\[Nu]^3 + \[Delta]*(-123201 + 3526001*\[Nu] - 496356*\[Nu]^2 + 3059*\[Nu]^3))*
         Log[\[Iota]])/746496)/\[Iota]^(13/2))); 


(* ::Subsection::Closed:: *)
(*Spin-precession invariant to first order in the mass ratio*)


(* ::Text:: *)
(*The highest PN order at each order in spin is only valid to O (e^6)*)


\[Psi]21SF = (3*up)/2 + up^2*(21/8 - (3*w^2)/2) + up^3*(81/8 - (69*w^2)/8 + (3*w^4)/16) + 
 up^4*(6549/128 - (1665*w^2)/32 + (33*w^4)/8 - (3*w^6)/32) + 
 a^2*(up^3*(2 - (3*w^2)/2) + up^4*(315/8 - (75*w^2)/2 + (3*w^4)/8) + 
   up^5*(7635/16 - (969*w^2)/2 + (285*w^4)/16 - (33*w^6)/16)) + 
 a^4*(up^5*(183/16 - (75*w^2)/8 - (33*w^4)/16) + up^6*(6443/16 - (10899*w^2)/32 - 60*w^4 - (47*w^6)/32)) + 
 a*(-up^(3/2) + up^(5/2)*(-9/2 + 3*w^2) + up^(7/2)*(-63/2 + (117*w^2)/4 - (9*w^4)/8) + 
   up^(9/2)*(-3777/16 + (1965*w^2)/8 - (75*w^4)/4 + (3*w^6)/4)) + 
 a^3*(up^(9/2)*(-107/4 + 24*w^2 + (9*w^4)/4) + up^(11/2)*(-4449/8 + (4203*w^2)/8 + (201*w^4)/8 + (15*w^6)/8)) + 
 a^5*(up^(11/2)*(-21/8 + (9*w^2)/4 + (3*w^4)/8) + up^(13/2)*(-345/2 + 123*w^2 + (93*w^4)/2 + 3*w^6)) + 
 q*(-up + up^2*(13/4 - w^2) + up^3*(67 - (615*Pi^2)/256 + ((-5200 + 123*Pi^2)*w^2)/256 - w^4/2) + 
   up^4*((595*EulerGamma)/3 - (102455*Pi^2)/49152 - (27*w^5)/8 - (19593*w^8)/1280 + (259*w^10)/256 + 
     (w^6*(454381 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + 
     (-9577177 - 513950976*Log[2] + 133708806*Log[3] + 136718750*Log[5])/11520 + 
     w^2*(3694789/3840 - 122*EulerGamma + (71219*Pi^2)/8192 + (301636*Log[2])/3 - (3475143*Log[3])/128 - 
       (9765625*Log[5])/384 - 61*Log[up]) + (595*Log[up])/6 + 
     w^4*(-760619/1920 + (37*EulerGamma)/5 - (23761*Pi^2)/16384 - (316417*Log[2])/5 + (11440197*Log[3])/640 + 
       (1953125*Log[5])/128 + (37*Log[up])/10)) + a*(-up^(3/2)/2 + up^(5/2)*(-21/4 + w^2/8) + 
     up^(7/2)*(81/16 - (615*Pi^2)/256 + (1 + (123*Pi^2)/256)*w^2 + (43*w^4)/32) + 
     up^(9/2)*(-4429699/3840 + (595*EulerGamma)/3 - (164215*Pi^2)/49152 + (117*w^5)/16 - (19593*w^8)/1280 + 
       (259*w^10)/256 - (223069*Log[2])/5 + (7428267*Log[3])/640 + 
       (w^6*(420676 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + (13671875*Log[5])/1152 + 
       w^2*(3958549/3840 - 122*EulerGamma + (114947*Pi^2)/8192 + (301636*Log[2])/3 - (3475143*Log[3])/128 - 
         (9765625*Log[5])/384 - 61*Log[up]) + (595*Log[up])/6 + w^4*(-250423/640 + (37*EulerGamma)/5 - 
         (35889*Pi^2)/16384 - (316417*Log[2])/5 + (11440197*Log[3])/640 + (1953125*Log[5])/128 + (37*Log[up])/10))) + 
   a^5*(-up^(7/2) + up^(9/2)*(5/4 + w^2/4) + up^(11/2)*(93/4 - (615*Pi^2)/256 + ((-368 + 123*Pi^2)*w^2)/256 - 
       (35*w^4)/32) + up^(13/2)*((595*EulerGamma)/3 - (285*w^5)/16 - (19593*w^8)/1280 + (259*w^10)/256 + 
       D5NLO*(-2079/16 + (4725*w^2)/32 - (315*w^4)/8 + (45*w^6)/32) + 
       (w^6*(413701 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + 
       (-66595944 - 878925*Pi^2 - 4111607808*Log[2] + 1069670448*Log[3] + 1093750000*Log[5])/92160 + 
       w^2*(-122*EulerGamma + (25826072 + 461595*Pi^2 + 3088752640*Log[2] - 834034320*Log[3] - 781250000*Log[5])/30720 - 
         61*Log[up]) + (595*Log[up])/6 + (w^4*(-284153 + 4736*EulerGamma - 1365*Pi^2 - 40501376*Log[2] + 
          11440197*Log[3] + 9765625*Log[5] + 2368*Log[up]))/640)) + 
   a^3*(-up^(5/2) + up^(7/2)*(5/4 - w^2/8) + up^(9/2)*(477/16 - (615*Pi^2)/256 + (3*(-2016 + 41*Pi^2)*w^2)/256 - 
       (39*w^4)/16) + up^(11/2)*((595*EulerGamma)/3 - (447*w^5)/16 - (19593*w^8)/1280 + (259*w^10)/256 + 
       (w^6*(434446 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + 
       (-73648776 - 878925*Pi^2 - 4111607808*Log[2] + 1069670448*Log[3] + 1093750000*Log[5])/92160 + 
       w^2*(-122*EulerGamma + (23631752 + 461595*Pi^2 + 3088752640*Log[2] - 834034320*Log[3] - 781250000*Log[5])/30720 - 
         61*Log[up]) + (595*Log[up])/6 + (w^4*(-282283 + 4736*EulerGamma - 1365*Pi^2 - 40501376*Log[2] + 
          11440197*Log[3] + 9765625*Log[5] + 2368*Log[up]))/640)) + 
   a^2*(-up^2 + up^3*(7/4 + 2*w^2) + up^4*(781/16 - (615*Pi^2)/256 + (9/2 + (123*Pi^2)/256)*w^2 - (5*w^4)/8) + 
     up^5*((595*EulerGamma)/3 + (39*w^5)/8 - (19593*w^8)/1280 + (259*w^10)/256 + 
       (w^6*(472831 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + 
       (-60971016 - 878925*Pi^2 - 4111607808*Log[2] + 1069670448*Log[3] + 1093750000*Log[5])/92160 + 
       w^2*(-122*EulerGamma + (29021192 + 461595*Pi^2 + 3088752640*Log[2] - 834034320*Log[3] - 781250000*Log[5])/30720 - 
         61*Log[up]) + (595*Log[up])/6 + (w^4*(-236853 + 4736*EulerGamma - 1365*Pi^2 - 40501376*Log[2] + 
          11440197*Log[3] + 9765625*Log[5] + 2368*Log[up]))/640)) + 
   a^4*(-up^3 + up^4*(5/4 + w^2/4) + up^5*(267/16 - (615*Pi^2)/256 + (59/8 + (123*Pi^2)/256)*w^2 + (51*w^4)/16) + 
     up^6*((595*EulerGamma)/3 + (261*w^5)/8 - (19593*w^8)/1280 + (259*w^10)/256 + 
       (w^6*(462751 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/5760 + 
       (-68603016 - 878925*Pi^2 - 4111607808*Log[2] + 1069670448*Log[3] + 1093750000*Log[5])/92160 + 
       w^2*(-122*EulerGamma + (28560872 + 461595*Pi^2 + 3088752640*Log[2] - 834034320*Log[3] - 781250000*Log[5])/30720 - 
         61*Log[up]) + (595*Log[up])/6 + (w^4*(-186723 + 4736*EulerGamma - 1365*Pi^2 - 40501376*Log[2] + 
          11440197*Log[3] + 9765625*Log[5] + 2368*Log[up]))/640)));


==> anc/testbody_observables.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Post-Newtonian observables for aligned-spin binaries to sixth order in spin from gravitational self-force and Compton amplitudes"*)


(* ::Text:: *)
(*by Yilber Fabian Bautista, Mohammed Khalil, Matteo Sergola, Chris Kavanagh, and Justin Vines*)


(* ::Text:: *)
(*This file contains the scattering angle, redshift, and spin-precession invariant for a test-body in Kerr background*)


(*
Notation:
We use geometric units with c = G = 1
M is the Kerr mass
m is the mass of the test body

a is the Kerr spin length
\[Chi] = a / M
s is the spin length of the test body
C2, ..., D4a, ... E4a, ... are Wilson coefficients
	defined as in Ref. [Scheopner, Vines arXiv:2311.18421]

En and L are the energy and angular momentum of the test body
e is the eccentricity in the Keplerian parametrization
up is the inverse semilatus rectum (scaled by the total mass)
w = Sqrt[1 - e^2]  (denoted \[CurlyEpsilon] in the paper)

y and \[Lambda] are gauge-invariant quantities related to the 
	orbital frequency \[CapitalOmega] and periastron precession k via
y = (M \[CapitalOmega])^(2/3),   \[Lambda] = 3 y / k
*)


(* ::Section:: *)
(*Test-body scattering angle*)


(* ::Text:: *)
(*The integrand of the scattering angle to fifth order in the test-body's spin, but to all orders in the Kerr spin and all PM orders.*)
(*The scattering angle is provided to 6PM order, expanded in eccentricity to O(a^6, s^5).*)
(*See Sec. V of the paper for the derivation.*)


(* ::Subsection::Closed:: *)
(*Integrand to all PM orders*)


(* drd\[Phi]Sq = (dr / d\[Phi])^2 *)
drd\[Phi]Sq = ((a^2 + r*(-2*M + r))^2*(-4*a*En*L*M + L^2*(2*M - r) + r^2*(m^2*(2*M - r) + En^2*r) + a^2*(-(m^2*r) + En^2*(2*M + r))))/
     (r*(2*a*En*M + L*(-2*M + r))^2) - (2*(a*En - L)*(-(En*L) + a*(En^2 - m^2))*M*(a^2 + r*(-2*M + r))^3*s)/(r^2*(2*a*En*M + L*(-2*M + r))^3) + 
    (-((C2*M*(a^2 + r*(-2*M + r))^3*(L^3*(-6*M + 3*r) + L*r^2*(-6*En^2*r + 5*m^2*(-2*M + r)) + 6*a^3*(-(En*m^2*r) + En^3*(M + r)) - 
          3*a^2*L*(-2*m^2*r + 3*En^2*(2*M + r)) + 2*a*En*(9*L^2*M + r^2*(m^2*(5*M - 3*r) + 3*En^2*r))))/(r^5*(2*a*En*M + L*(-2*M + r))^3)) + 
      ((a*En - L)*M*(a^2 + r*(-2*M + r))^3*(a^3*En*M*(-15*m^2*r + En^2*(22*M + 15*r)) - L*(2*M - r)*(L^2*(11*M - 6*r) + 8*r^2*(m^2*(2*M - r) + En^2*r)) + 
         a*En*M*(L^2*(66*M - 31*r) + 16*r^2*(m^2*(2*M - r) + En^2*r)) + a^2*L*(3*m^2*(5*M - 2*r)*r + En^2*(-66*M^2 - 7*M*r + 6*r^2))))/
       (r^5*(2*a*En*M + L*(-2*M + r))^4))*s^2 + 
    (-((C3*M*(a^2 + r*(-2*M + r))^3*(2*En*r^4*(m^2*(2*M - r) + En^2*r) + 10*a^4*(-(En*m^2*r) + En^3*(M + r)) - 5*a^3*L*(-2*m^2*r + 3*En^2*(2*M + r)) + 
          6*a^2*En*(5*L^2*M + r^2*(m^2*(3*M - 2*r) + 2*En^2*r)) + a*(5*L^3*(-2*M + r) + 3*L*r^2*(-4*En^2*r + m^2*(-6*M + 3*r)))))/
        (r^7*(2*a*En*M + L*(-2*M + r))^3)) - (2*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(7*En*L^3*r^2*(-2*M + r)^2 + 10*a^5*En^2*M*(-2*m^2*r + En^2*(M + 2*r)) + 
         a^4*En*L*(m^2*(40*M - 9*r)*r + En^2*(-40*M^2 - 49*M*r + 9*r^2)) + a*L^2*(2*M - r)*(L^2*(5*M - 3*r) + r^2*(11*m^2*(2*M - r) + En^2*(-42*M + 19*r))) + 
         a^3*(-4*En^4*M*(7*M - 6*r)*r^2 + L^2*m^2*r*(-20*M + 9*r) + En^2*(4*m^2*M*(11*M - 6*r)*r^2 + 3*L^2*(20*M^2 + 9*M*r - 5*r^2))) + 
         a^2*En*L*(L^2*(-40*M^2 + 13*M*r + 3*r^2) + 4*r^2*(m^2*(-22*M^2 + 17*M*r - 3*r^2) + En^2*(21*M^2 - 19*M*r + 3*r^2)))))/
       (r^7*(2*a*En*M + L*(-2*M + r))^5) + (C2*M*(a^2 + r*(-2*M + r))^3*(6*a^5*En^2*M*(En^2*m^2*(M - 2*r) - 3*m^4*r + En^4*(9*M + 5*r)) - 
         En*L*(2*M - r)*(3*L^4*(9*M - 5*r) + 4*m^2*r^4*(m^2*(2*M - r) + En^2*r) + L^2*r^2*(m^2*(29*M - 21*r) + 18*En^2*r)) - 
         3*a^4*En*L*(-12*m^4*M*r + En^4*(90*M^2 + 21*M*r - 5*r^2) + En^2*m^2*(8*M^2 - 13*M*r + 5*r^2)) - 
         a^2*En*L*(18*En^4*(6*M - r)*r^3 + m^4*r^2*(68*M^2 - 41*M*r + 3*r^2) + 3*L^2*m^2*(8*M^2 - 7*M*r + 5*r^2) + 
           En^2*(6*L^2*M*(90*M - 37*r) + m^2*r^2*(174*M^2 - 95*M*r + 15*r^2))) + a*(L^2*m^2*M*(2*M - r)*(3*L^2 + 17*m^2*r^2) + 
           4*En^4*(9*L^2*(3*M - r)*r^3 + 2*m^2*M*r^5) + 2*En^2*(4*m^4*M*(2*M - r)*r^4 + 3*L^4*(45*M^2 - 33*M*r + 5*r^2) + 
             L^2*m^2*r^2*(87*M^2 - 77*M*r + 18*r^2))) + a^3*(-18*L^2*m^4*M*r + 36*En^6*M*r^3 + 2*En^4*(m^2*M*(29*M - 6*r)*r^2 + 
             3*L^2*(90*M^2 - 8*M*r - 5*r^2)) + En^2*(2*m^4*M*(17*M - 12*r)*r^2 + L^2*m^2*(36*M^2 - 45*M*r + 30*r^2)))))/(m^2*r^7*(2*a*En*M + L*(-2*M + r))^4))*
     s^3 + ((E4b*M^2*(a^2 + r*(-2*M + r))^3*(L^3*(-6*M + 3*r) + L*r^2*(-6*En^2*r + 5*m^2*(-2*M + r)) + 6*a^3*(-(En*m^2*r) + En^3*(M + r)) - 
         3*a^2*L*(-2*m^2*r + 3*En^2*(2*M + r)) + 2*a*En*(9*L^2*M + r^2*(m^2*(5*M - 3*r) + 3*En^2*r))))/(2*r^8*(2*a*En*M + L*(-2*M + r))^3) + 
      (D4a*M^2*(3*a^2*En^2 - 6*a*En*L + 3*L^2 + m^2*r^2)*(a^2 + r*(-2*M + r))^3*(9*L^3*(-2*M + r) + L*r^2*(-12*En^2*r + 11*m^2*(-2*M + r)) + 
         6*a^3*(-2*En*m^2*r + En^3*(3*M + 2*r)) - 3*a^2*L*(-4*m^2*r + En^2*(18*M + 5*r)) + 2*a*En*(3*L^2*(9*M - r) + r^2*(m^2*(11*M - 6*r) + 6*En^2*r))))/
       (m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + (D4b*M^2*(3*a^2*En^2 - 6*a*En*L + 3*L^2 + m^2*r^2)*(a^2 + r*(-2*M + r))^3*
        (9*L^3*(-2*M + r) + L*r^2*(-12*En^2*r + 11*m^2*(-2*M + r)) + 6*a^3*(-2*En*m^2*r + En^3*(3*M + 2*r)) - 3*a^2*L*(-4*m^2*r + En^2*(18*M + 5*r)) + 
         2*a*En*(3*L^2*(9*M - r) + r^2*(m^2*(11*M - 6*r) + 6*En^2*r))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + 
      (6*D4c*M^2*(a^2 + r*(-2*M + r))^3*(6*a^5*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) + a^4*(36*En^2*L*m^2*r - 3*En^4*L*(30*M + 13*r)) + 
         2*a*En*(3*L^4*(15*M - 4*r) + 9*L^2*r^2*(m^2*(5*M - 2*r) + 2*En^2*r) + m^2*r^4*(m^2*(5*M - 3*r) + 3*En^2*r)) - 
         L*(9*L^4*(2*M - r) + 3*L^2*r^2*(5*m^2*(2*M - r) + 4*En^2*r) + m^2*r^4*(5*m^2*(2*M - r) + 6*En^2*r)) - 
         3*a^2*L*(12*En^4*r^3 - 2*m^2*r*(2*L^2 + m^2*r^2) + En^2*(L^2*(60*M - 2*r) + 3*m^2*(10*M - 3*r)*r^2)) + 
         6*a^3*(2*En^5*r^3 - En*m^2*r*(6*L^2 + m^2*r^2) + En^3*(m^2*(5*M - r)*r^2 + 6*L^2*(5*M + r)))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + 
      (9*D4e*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(L^4*(6*M - 3*r) + 2*m^2*r^4*(m^2*(2*M - r) + En^2*r) + L^2*r^2*(5*m^2*(2*M - r) + 4*En^2*r) + 
         a^3*En*L*(8*m^2*r - 3*En^2*(8*M + 3*r)) + a^4*(-4*En^2*m^2*r + En^4*(6*M + 4*r)) + a^2*(4*En^4*r^3 - 2*m^2*r*(2*L^2 + m^2*r^2) + 
           En^2*(2*m^2*(5*M - r)*r^2 + 3*L^2*(12*M + r))) + a*En*L*(L^2*(-24*M + 5*r) + r^2*(-8*En^2*r + m^2*(-20*M + 7*r)))))/
       (m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + (18*D4f*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(L^4*(6*M - 3*r) + 2*m^2*r^4*(m^2*(2*M - r) + En^2*r) + 
         L^2*r^2*(5*m^2*(2*M - r) + 4*En^2*r) + a^3*En*L*(8*m^2*r - 3*En^2*(8*M + 3*r)) + a^4*(-4*En^2*m^2*r + En^4*(6*M + 4*r)) + 
         a^2*(4*En^4*r^3 - 2*m^2*r*(2*L^2 + m^2*r^2) + En^2*(2*m^2*(5*M - r)*r^2 + 3*L^2*(12*M + r))) + 
         a*En*L*(L^2*(-24*M + 5*r) + r^2*(-8*En^2*r + m^2*(-20*M + 7*r)))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + 
      (C4*M*(a^2 + r*(-2*M + r))^3*(-70*a^5*(-(En*m^2*r) + En^3*(M + r)) + 35*a^4*L*(-2*m^2*r + 3*En^2*(2*M + r)) - 
         L*(2*M - r)*r*(5*L^2*(2*M - r) + 3*r^2*(m^2*(6*M - 3*r) + 4*En^2*r)) + 
         10*a^3*En*(-21*L^2*M + r*(5*m^2*r*(-3*M + 2*r) + En^2*(2*M^2 + M*r - 10*r^2))) + 
         5*a^2*(7*L^3*(2*M - r) - 3*L*r*(5*m^2*r*(-2*M + r) + En^2*(4*M^2 - 7*r^2))) + 
         6*a*En*r*(5*L^2*M*(2*M - r) + r^2*(En^2*(4*M - 5*r)*r + m^2*(6*M^2 - 13*M*r + 5*r^2)))))/(4*r^9*(2*a*En*M + L*(-2*M + r))^3) - 
      (3*C2^2*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(3*a^5*(3*En*m^4*r^2 + 4*En^5*M*(3*M + 2*r) - En^3*m^2*r*(10*M + 3*r)) - 
         L*(2*M - r)*(9*L^4*(2*M - r) + 4*L^2*r^2*(m^2*(8*M - 4*r) + 3*En^2*r) + m^2*r^4*(9*m^2*(2*M - r) + 11*En^2*r)) - 
         3*a^4*L*(3*m^4*r^2 - En^2*m^2*r*(30*M + r) + 4*En^4*(15*M^2 + 5*M*r - r^2)) + a*En*(15*L^4*(12*M^2 - 8*M*r + r^2) + 
           m^2*r^4*(En^2*(22*M - 9*r)*r + 9*m^2*(-2*M + r)^2) + 4*L^2*r^2*(6*En^2*(3*M - r)*r + m^2*(48*M^2 - 34*M*r + 5*r^2))) + 
         a^3*(24*En^5*M*r^3 + 3*En*m^2*r*(6*m^2*r^2*(-2*M + r) + L^2*(-30*M + 7*r)) + En^3*(9*L^2*(40*M^2 - 3*r^2) - 2*m^2*r^2*(-32*M^2 + 4*M*r + 9*r^2))) + 
         a^2*L*(12*En^4*r^3*(-6*M + r) + 3*m^2*(2*M - r)*r*(5*L^2 + 6*m^2*r^2) + En^2*(2*m^2*r^2*(-96*M^2 + 40*M*r + 7*r^2) + 
             L^2*(-360*M^2 + 120*M*r + 9*r^2)))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^4) - 
      (3*E4a*M*(a^2 + r*(-2*M + r))^3*(10*a^5*(7*En*m^4*r^2 - En^3*m^2*r*(37*M + 14*r) + En^5*(45*M^2 + 37*M*r + 7*r^2)) - 
         5*a^4*L*(14*m^4*r^2 - 3*En^2*m^2*r*(74*M + 7*r) + En^4*(450*M^2 + 209*M*r + 7*r^2)) + 
         2*a^3*En*(-15*L^2*m^2*(37*M - 7*r)*r + 5*En^4*r^3*(36*M + 13*r) + m^4*r^3*(-141*M + 65*r) + En^2*(m^2*r^2*(376*M^2 - 39*M*r - 130*r^2) + 
             15*L^2*(150*M^2 + 16*M*r - 7*r^2))) + 2*a*En*(5*L^4*(225*M^2 - 137*M*r + 14*r^2) + r^4*(12*En^2*m^2*(11*M - 5*r)*r + 30*En^4*r^2 + 
             m^4*(143*M^2 - 132*M*r + 30*r^2)) + 3*L^2*r^2*(5*En^2*(36*M - 7*r)*r + m^2*(376*M^2 - 255*M*r + 35*r^2))) + 
         a^2*L*(5*L^2*m^2*(74*M - 35*r)*r + 3*m^4*(94*M - 45*r)*r^3 - 90*En^4*r^3*(12*M + r) + En^2*(3*m^2*r^2*(-752*M^2 + 294*M*r + 75*r^2) + 
             L^2*(-4500*M^2 + 1130*M*r + 140*r^2))) - L*(15*L^4*(30*M^2 - 29*M*r + 7*r^2) + r^4*(6*En^2*m^2*(44*M - 21*r)*r + 60*En^4*r^2 + 
             11*m^4*(26*M^2 - 25*M*r + 6*r^2)) + L^2*r^2*(10*En^2*(36*M - 17*r)*r + m^2*(752*M^2 - 726*M*r + 175*r^2)))))/
       (20*m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) - (C3*M*(a^2 + r*(-2*M + r))^3*(-10*a^6*En^2*M*(En^2*m^2*(M - 4*r) - 3*m^4*r + En^4*(13*M + 7*r)) + 
         5*a^5*En*L*(-12*m^4*M*r + En^4*(130*M^2 + 29*M*r - 7*r^2) + En^2*m^2*(8*M^2 - 25*M*r + 7*r^2)) + 
         2*L^2*(2*M - r)*r*(2*r^2*(m^4*M*(2*M - r) - 3*En^4*r^2 + En^2*m^2*r*(-4*M + 3*r)) + L^2*(m^2*M*(2*M - r) + En^2*r*(-9*M + 5*r))) + 
         a^4*(30*L^2*m^4*M*r - 4*En^6*M*r^2*(9*M + 25*r) + En^2*m^2*(2*m^2*M*r^2*(-33*M + 23*r) - 5*L^2*(12*M^2 - 27*M*r + 14*r^2)) + 
           2*En^4*(m^2*M*r*(4*M^2 - 65*M*r + 27*r^2) + L^2*(-650*M^2 + 60*M*r + 35*r^2))) - a^2*(24*En^6*M*r^5 + L^2*m^2*M*(2*M - r)*(5*L^2 + 33*m^2*r^2) + 
           2*En^4*r^2*(m^2*M*(16*M - 3*r)*r^2 + 3*L^2*(36*M^2 + 31*M*r - 15*r^2)) + 2*En^2*(m^4*M*r^3*(-8*M^2 + 22*M*r - 9*r^2) + 
             5*L^4*(65*M^2 - 47*M*r + 7*r^2) + 3*L^2*m^2*r*(-8*M^3 + 69*M^2*r - 61*M*r^2 + 15*r^3))) + 
         a^3*En*L*(2*En^4*r^2*(72*M^2 + 131*M*r - 25*r^2) + m^4*r^2*(132*M^2 - 79*M*r + 5*r^2) + 5*L^2*m^2*(8*M^2 - 11*M*r + 7*r^2) + 
           En^2*(10*L^2*M*(130*M - 53*r) + m^2*r*(-32*M^3 + 398*M^2*r - 263*M*r^2 + 45*r^3))) + 
         a*En*L*(5*L^4*(26*M^2 - 27*M*r + 7*r^2) + 2*r^3*(6*En^4*(4*M - r)*r^2 + En^2*m^2*r*(32*M^2 - 23*M*r + 3*r^2) + 
             m^4*(-16*M^3 + 30*M^2*r - 17*M*r^2 + 3*r^3)) + L^2*r*(-2*En^2*r*(-72*M^2 + 7*M*r + 15*r^2) + m^2*(-32*M^3 + 154*M^2*r - 159*M*r^2 + 45*r^3)))))/
       (m^2*r^9*(2*a*En*M + L*(-2*M + r))^4) + (C2*M^2*(a^2 + r*(-2*M + r))^3*
        (-(L^3*(-2*M + r)^2*(L^4*(99*M - 51*r) + 3*m^2*r^4*(21*m^2*(2*M - r) + 26*En^2*r) + L^2*r^2*(m^2*(185*M - 96*r) + 90*En^2*r))) + 
         6*a^7*En^3*M*(24*m^4*r^2 - En^2*m^2*r*(58*M + 9*r) + 3*En^4*(22*M^2 + 9*M*r - 5*r^2)) - 
         3*a^6*En^2*L*(18*m^4*(8*M - r)*r^2 + En^2*m^2*r*(-580*M^2 + 44*M*r + 3*r^2) + En^4*(924*M^3 + 124*M^2*r - 201*M*r^2 + 15*r^3)) + 
         2*a*En*L^2*(2*M - r)*(L^4*(693*M^2 - 513*M*r + 84*r^2) + m^2*r^4*(9*En^2*(26*M - 9*r)*r + m^2*(378*M^2 - 335*M*r + 73*r^2)) + 
           L^2*r^2*(18*En^2*(25*M - 9*r)*r + m^2*(925*M^2 - 732*M*r + 141*r^2))) + a^4*L*(18*L^2*m^4*r^2*(-8*M + 3*r) - 
           18*En^6*r^3*(100*M^2 - 44*M*r + 3*r^2) + 3*En^2*m^2*r*(3*m^2*r^2*(180*M^2 - 124*M*r + 15*r^2) + 2*L^2*(580*M^2 - 312*M*r + 39*r^2)) + 
           En^4*(L^2*(-13860*M^3 + 5760*M^2*r + 915*M*r^2 - 363*r^3) + m^2*r^2*(-3700*M^3 + 2252*M^2*r + 273*M*r^2 - 81*r^3))) + 
         2*a^5*(54*En*L^2*m^4*(4*M - r)*r^2 + 18*En^7*M*(10*M - 3*r)*r^3 + 3*En^3*m^2*r*(3*m^2*M*r^2*(-30*M + 17*r) - 2*L^2*(290*M^2 - 89*M*r + 5*r^2)) + 
           En^5*(m^2*M*r^2*(370*M^2 - 141*M*r - 99*r^2) + 3*L^2*(1386*M^3 - 195*M^2*r - 227*M*r^2 + 36*r^3))) + 
         2*a^3*(6*En^5*r^3*(2*m^2*M*(13*M - 7*r)*r^2 + 3*L^2*(100*M^2 - 58*M*r + 7*r^2)) - 3*En*L^2*m^2*r*(3*m^2*r^2*(90*M^2 - 73*M*r + 14*r^2) + 
             L^2*(290*M^2 - 223*M*r + 42*r^2)) + En^3*(4*m^4*M*r^4*(63*M^2 - 73*M*r + 21*r^2) + L^2*m^2*r^2*(3700*M^3 - 3094*M^2*r + 469*M*r^2 + 36*r^3) + 
             L^4*(6930*M^3 - 4785*M^2*r + 525*M*r^2 + 96*r^3))) + a^2*L*(3*L^2*m^2*(2*M - r)*r*(29*L^2*(2*M - r) + 3*m^2*(30*M - 13*r)*r^2) - 
           12*En^4*r^3*(12*L^2*(25*M^2 - 18*M*r + 3*r^2) + m^2*r^2*(78*M^2 - 54*M*r + 7*r^2)) + En^2*(-3*L^4*(2772*M^3 - 2676*M^2*r + 725*M*r^2 - 39*r^3) + 
             4*m^4*r^4*(-378*M^3 + 481*M^2*r - 188*M*r^2 + 21*r^3) + L^2*m^2*r^2*(-7400*M^3 + 7872*M^2*r - 2472*M*r^2 + 195*r^3)))))/
       (m^2*r^10*(2*a*En*M + L*(-2*M + r))^5) + ((a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(5*a^7*En^3*M^2*(-37*m^2*r + En^2*(42*M + 37*r)) + 
         L^3*(2*M - r)^3*r*(3*L^2*(12*M - 7*r) + 34*r^2*(m^2*(2*M - r) + En^2*r)) - 3*a*En*L^2*r*(-2*M + r)^2*(4*(17*M - 4*r)*r^2*(m^2*(2*M - r) + En^2*r) + 
           L^2*(120*M^2 - 74*M*r + 11*r^2)) + a^6*En^2*L*M*(3*m^2*(185*M - 48*r)*r + En^2*(-1050*M^2 - 419*M*r + 144*r^2)) - 
         3*a^5*(8*En^5*M^2*r*(12*M^2 + 3*M*r - 16*r^2) + En*L^2*m^2*r*(185*M^2 - 96*M*r + 9*r^2) + En^3*(8*m^2*M^2*r^2*(-27*M + 16*r) + 
             L^2*(-700*M^3 + 58*M^2*r + 90*M*r^2 - 9*r^3))) - 3*a^2*L*(2*M - r)*(-8*En^2*M*(17*M - 8*r)*r^3*(m^2*(2*M - r) + En^2*r) + 
           L^4*(35*M^2 - 36*M*r + 9*r^2) - 2*L^2*r*(m^2*r*(-54*M^2 + 47*M*r - 10*r^2) + En^2*(240*M^3 - 156*M^2*r + M*r^2 + 10*r^3))) - 
         a^4*L*(L^2*m^2*r*(-185*M^2 + 144*M*r - 27*r^2) - 24*En^4*M*r*(60*M^3 - 13*M^2*r - 49*M*r^2 + 14*r^3) + 
           En^2*(24*m^2*M*r^2*(81*M^2 - 69*M*r + 14*r^2) + L^2*(2100*M^3 - 1186*M^2*r + 54*M*r^2 + 27*r^3))) + 
         a^3*En*(-16*En^2*M^2*(17*M - 12*r)*r^3*(m^2*(2*M - r) + En^2*r) + L^4*(1050*M^3 - 1099*M^2*r + 342*M*r^2 - 27*r^3) + 
           6*L^2*r*(3*m^2*r*(108*M^3 - 120*M^2*r + 41*M*r^2 - 4*r^3) + En^2*(-480*M^4 + 328*M^3*r + 126*M^2*r^2 - 107*M*r^3 + 12*r^4)))))/
       (r^9*(2*a*En*M + L*(-2*M + r))^6))*s^4 + 
    ((-9*D5i*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(-4*a^2*En*L*(-(m^2*(M + r)) + En^2*(3*M + r)) + a^3*(2*m^4*r + En^4*(4*M + 3*r) - En^2*m^2*(2*M + 5*r)) + 
         a*(3*En^4*r^3 - m^2*(2*M - r)*(L^2 + 2*m^2*r^2) + En^2*(L^2*(12*M - r) + m^2*(6*M - 5*r)*r^2)) + 
         En*L*(L^2*(-4*M + 2*r) + 3*r^2*(-(En^2*r) + m^2*(-2*M + r)))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) - 
      (9*D5j*(a*En - L)*M^2*(a^2 + r*(-2*M + r))^3*(-4*a^2*En*L*(-(m^2*(M + r)) + En^2*(3*M + r)) + a^3*(2*m^4*r + En^4*(4*M + 3*r) - En^2*m^2*(2*M + 5*r)) + 
         a*(3*En^4*r^3 - m^2*(2*M - r)*(L^2 + 2*m^2*r^2) + En^2*(L^2*(12*M - r) + m^2*(6*M - 5*r)*r^2)) + 
         En*L*(L^2*(-4*M + 2*r) + 3*r^2*(-(En^2*r) + m^2*(-2*M + r)))))/(m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) + 
      (3*E5b*M^2*(a^2 + r*(-2*M + r))^3*(En*r^4*(m^2*(2*M - r) + En^2*r) + 8*a^4*(-(En*m^2*r) + En^3*(M + r)) - 4*a^3*L*(-2*m^2*r + 3*En^2*(2*M + r)) + 
         a^2*En*(24*L^2*M + r^2*(m^2*(14*M - 9*r) + 9*En^2*r)) + a*(L^3*(-8*M + 4*r) + L*r^2*(-9*En^2*r + 7*m^2*(-2*M + r)))))/
       (5*r^10*(2*a*En*M + L*(-2*M + r))^3) - (9*D5h*M^2*(a^2 + r*(-2*M + r))^3*(a^4*(2*En*m^4*r + En^5*(4*M + 3*r) - En^3*m^2*(2*M + 5*r)) + 
         a^3*L*(-2*m^4*r + 3*En^2*m^2*(2*M + 3*r) - En^4*(16*M + 7*r)) + En*(L^4*(4*M - 2*r) + 3*L^2*r^2*(m^2*(2*M - r) + En^2*r) + 
           m^2*r^4*(m^2*(2*M - r) + En^2*r)) - a*L*(6*En^4*r^3 - m^2*(2*M - r)*(L^2 + m^2*r^2) + En^2*(L^2*(16*M - 3*r) + m^2*(12*M - 7*r)*r^2)) + 
         a^2*En*(3*En^4*r^3 + m^4*r^2*(-2*M + r) - 3*L^2*m^2*(2*M + r) + En^2*(2*m^2*(3*M - 2*r)*r^2 + 3*L^2*(8*M + r)))))/
       (m^2*r^10*(2*a*En*M + L*(-2*M + r))^3) - (3*D5d*M^2*(a^2 + r*(-2*M + r))^3*(30*a^6*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) - 
         15*a^5*En^2*L*(-12*m^2*r + En^2*(30*M + 13*r)) + 2*En*r^2*(6*L^4*(2*M - r) + 9*L^2*r^2*(m^2*(2*M - r) + En^2*r) + m^2*r^4*(m^2*(2*M - r) + En^2*r)) - 
         2*a^3*L*(-30*L^2*m^2*r - 8*m^4*r^3 + 3*En^4*r^2*(16*M + 37*r) + 3*En^2*(5*L^2*(30*M - r) + 4*m^2*(17*M - 8*r)*r^2)) + 
         2*a^4*En*(-90*L^2*m^2*r - 8*m^4*r^3 + 3*En^4*r^2*(4*M + 13*r) + En^2*(m^2*(68*M - 31*r)*r^2 + 90*L^2*(5*M + r))) - 
         a*(45*L^5*(2*M - r) + 3*L*r^4*(5*m^4*(2*M - r) + 6*En^2*m^2*(4*M - r) + 12*En^4*r) + 2*L^3*r^2*(34*m^2*(2*M - r) + 3*En^2*(16*M + 7*r))) + 
         6*a^2*En*(5*L^4*(15*M - 4*r) + r^4*(6*En^2*m^2*M + m^4*(5*M - 3*r) + 3*En^4*r) + L^2*r^2*(m^2*(68*M - 33*r) + 3*En^2*(8*M + 11*r)))))/
       (m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) - (3*D5e*M^2*(a^2 + r*(-2*M + r))^3*(30*a^6*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) - 
         15*a^5*En^2*L*(-12*m^2*r + En^2*(30*M + 13*r)) + 2*En*r^2*(6*L^4*(2*M - r) + 9*L^2*r^2*(m^2*(2*M - r) + En^2*r) + m^2*r^4*(m^2*(2*M - r) + En^2*r)) - 
         2*a^3*L*(-30*L^2*m^2*r - 8*m^4*r^3 + 3*En^4*r^2*(16*M + 37*r) + 3*En^2*(5*L^2*(30*M - r) + 4*m^2*(17*M - 8*r)*r^2)) + 
         2*a^4*En*(-90*L^2*m^2*r - 8*m^4*r^3 + 3*En^4*r^2*(4*M + 13*r) + En^2*(m^2*(68*M - 31*r)*r^2 + 90*L^2*(5*M + r))) - 
         a*(45*L^5*(2*M - r) + 3*L*r^4*(5*m^4*(2*M - r) + 6*En^2*m^2*(4*M - r) + 12*En^4*r) + 2*L^3*r^2*(34*m^2*(2*M - r) + 3*En^2*(16*M + 7*r))) + 
         6*a^2*En*(5*L^4*(15*M - 4*r) + r^4*(6*En^2*m^2*M + m^4*(5*M - 3*r) + 3*En^4*r) + L^2*r^2*(m^2*(68*M - 33*r) + 3*En^2*(8*M + 11*r)))))/
       (m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) + (3*D5b*M^2*(a^2 + r*(-2*M + r))^3*(30*a^6*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) - 
         15*a^5*En^2*L*(-12*m^2*r + En^2*(30*M + 13*r)) + En*r^2*(14*L^4*(2*M - r) + 21*L^2*r^2*(m^2*(2*M - r) + En^2*r) + 
           3*m^2*r^4*(m^2*(2*M - r) + En^2*r)) + a^4*(En^5*r^2*(28*M + 81*r) - 2*En*m^2*r*(90*L^2 + 11*m^2*r^2) + 
           En^3*(m^2*(142*M - 59*r)*r^2 + 180*L^2*(5*M + r))) - a*(45*L^5*(2*M - r) + L*r^4*(En^2*m^2*(84*M - 17*r) + 22*m^4*(2*M - r) + 42*En^4*r) + 
           L^3*r^2*(71*m^2*(2*M - r) + En^2*(112*M + 39*r))) + a^3*L*(60*L^2*m^2*r + 22*m^4*r^3 - En^4*r^2*(112*M + 229*r) + 
           En^2*(30*L^2*(-30*M + r) + 3*m^2*r^2*(-142*M + 63*r))) + a^2*En*(30*L^4*(15*M - 4*r) + r^4*(m^4*(44*M - 25*r) + 21*En^4*r + 
             2*En^2*m^2*(21*M + 2*r)) + 3*L^2*r^2*(m^2*(142*M - 67*r) + En^2*(56*M + 67*r)))))/(m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) + 
      (6*D5c*M^2*(a^2 + r*(-2*M + r))^3*(30*a^6*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) - 15*a^5*En^2*L*(-12*m^2*r + En^2*(30*M + 13*r)) + 
         En*r^2*(14*L^4*(2*M - r) + 21*L^2*r^2*(m^2*(2*M - r) + En^2*r) + 3*m^2*r^4*(m^2*(2*M - r) + En^2*r)) + 
         a^4*(En^5*r^2*(28*M + 81*r) - 2*En*m^2*r*(90*L^2 + 11*m^2*r^2) + En^3*(m^2*(142*M - 59*r)*r^2 + 180*L^2*(5*M + r))) - 
         a*(45*L^5*(2*M - r) + L*r^4*(En^2*m^2*(84*M - 17*r) + 22*m^4*(2*M - r) + 42*En^4*r) + L^3*r^2*(71*m^2*(2*M - r) + En^2*(112*M + 39*r))) + 
         a^3*L*(60*L^2*m^2*r + 22*m^4*r^3 - En^4*r^2*(112*M + 229*r) + En^2*(30*L^2*(-30*M + r) + 3*m^2*r^2*(-142*M + 63*r))) + 
         a^2*En*(30*L^4*(15*M - 4*r) + r^4*(m^4*(44*M - 25*r) + 21*En^4*r + 2*En^2*m^2*(21*M + 2*r)) + 3*L^2*r^2*(m^2*(142*M - 67*r) + En^2*(56*M + 67*r)))))/
       (m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) - (6*D5f*M^2*(a^2 + r*(-2*M + r))^3*(30*a^6*(-2*En^3*m^2*r + En^5*(3*M + 2*r)) - 
         15*a^5*En^2*L*(-12*m^2*r + En^2*(30*M + 13*r)) + En*r^2*(14*L^4*(2*M - r) + 21*L^2*r^2*(m^2*(2*M - r) + En^2*r) + 
           4*m^2*r^4*(m^2*(2*M - r) + En^2*r)) + a^4*(En^5*r^2*(28*M + 81*r) - 2*En*m^2*r*(90*L^2 + 11*m^2*r^2) + 
           En^3*(m^2*(142*M - 59*r)*r^2 + 180*L^2*(5*M + r))) - a*(45*L^5*(2*M - r) + 2*L*r^4*(2*En^2*m^2*(21*M - 4*r) + 10*m^4*(2*M - r) + 21*En^4*r) + 
           L^3*r^2*(71*m^2*(2*M - r) + En^2*(112*M + 39*r))) + a^3*L*(60*L^2*m^2*r + 22*m^4*r^3 - En^4*r^2*(112*M + 229*r) + 
           En^2*(30*L^2*(-30*M + r) + 3*m^2*r^2*(-142*M + 63*r))) + a^2*En*(30*L^4*(15*M - 4*r) + r^4*(2*m^4*(20*M - 13*r) + 21*En^4*r + 
             En^2*m^2*(42*M + 5*r)) + 3*L^2*r^2*(m^2*(142*M - 67*r) + En^2*(56*M + 67*r)))))/(m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) - 
      (9*D4e*(-(a*En) + L)^2*M^2*(a^2 + r*(-2*M + r))^3*(2*a^5*En^2*M*(En^2*m^2*(3*M - 4*r) - 6*m^4*r + En^4*(19*M + 10*r)) - 
         En*L*(2*M - r)*(L^4*(19*M - 10*r) + m^2*r^4*(m^2*(14*M - 9*r) + 9*En^2*r) + L^2*r^2*(m^2*(29*M - 19*r) + 11*En^2*r)) + 
         a^4*En*L*(24*m^4*M*r + En^2*m^2*(-24*M^2 + 27*M*r - 10*r^2) + En^4*(-190*M^2 - 41*M*r + 10*r^2)) - 
         a^2*En*L*(11*En^4*(6*M - r)*r^3 + m^4*r^2*(52*M^2 - 35*M*r + 8*r^2) + L^2*m^2*(24*M^2 - 17*M*r + 10*r^2) + 
           En^2*(2*L^2*M*(190*M - 77*r) + m^2*r^2*(174*M^2 - 55*M*r + 3*r^2))) + a*(m^2*M*(2*M - r)*(3*L^4 + 13*L^2*m^2*r^2 + 6*m^4*r^4) + 
           2*En^4*(11*L^2*(3*M - r)*r^3 + 9*m^2*M*r^5) + 2*En^2*(2*m^4*M*(7*M - 3*r)*r^4 + L^4*(95*M^2 - 68*M*r + 10*r^2) + 
             L^2*m^2*r^2*(87*M^2 - 64*M*r + 11*r^2))) + a^3*(22*En^6*M*r^3 - 6*m^4*M*r*(2*L^2 + m^2*r^2) + 
           En^4*(2*m^2*M*r^2*(29*M + 3*r) + 4*L^2*(95*M^2 - 9*M*r - 5*r^2)) + En^2*(2*m^4*M*(13*M - 11*r)*r^2 + L^2*m^2*(36*M^2 - 33*M*r + 20*r^2)))))/
       (m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) - (18*D4f*(-(a*En) + L)^2*M^2*(a^2 + r*(-2*M + r))^3*
        (2*a^5*En^2*M*(En^2*m^2*(3*M - 4*r) - 6*m^4*r + En^4*(19*M + 10*r)) - En*L*(2*M - r)*(L^4*(19*M - 10*r) + m^2*r^4*(m^2*(14*M - 9*r) + 9*En^2*r) + 
           L^2*r^2*(m^2*(29*M - 19*r) + 11*En^2*r)) + a^4*En*L*(24*m^4*M*r + En^2*m^2*(-24*M^2 + 27*M*r - 10*r^2) + En^4*(-190*M^2 - 41*M*r + 10*r^2)) - 
         a^2*En*L*(11*En^4*(6*M - r)*r^3 + m^4*r^2*(52*M^2 - 35*M*r + 8*r^2) + L^2*m^2*(24*M^2 - 17*M*r + 10*r^2) + 
           En^2*(2*L^2*M*(190*M - 77*r) + m^2*r^2*(174*M^2 - 55*M*r + 3*r^2))) + a*(m^2*M*(2*M - r)*(3*L^4 + 13*L^2*m^2*r^2 + 6*m^4*r^4) + 
           2*En^4*(11*L^2*(3*M - r)*r^3 + 9*m^2*M*r^5) + 2*En^2*(2*m^4*M*(7*M - 3*r)*r^4 + L^4*(95*M^2 - 68*M*r + 10*r^2) + 
             L^2*m^2*r^2*(87*M^2 - 64*M*r + 11*r^2))) + a^3*(22*En^6*M*r^3 - 6*m^4*M*r*(2*L^2 + m^2*r^2) + 
           En^4*(2*m^2*M*r^2*(29*M + 3*r) + 4*L^2*(95*M^2 - 9*M*r - 5*r^2)) + En^2*(2*m^4*M*(13*M - 11*r)*r^2 + L^2*m^2*(36*M^2 - 33*M*r + 20*r^2)))))/
       (m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) - (D4a*M^2*(3*a^2*En^2 - 6*a*En*L + 3*L^2 + m^2*r^2)*(a^2 + r*(-2*M + r))^3*
        (6*a^5*En^2*M*(En^2*m^2*(3*M - 4*r) - 6*m^4*r + En^4*(19*M + 10*r)) - En*L*(2*M - r)*(L^4*(57*M - 30*r) + 7*m^2*r^4*(m^2*(2*M - r) + En^2*r) + 
           L^2*r^2*(m^2*(53*M - 39*r) + 33*En^2*r)) - 3*a^4*En*L*(-24*m^4*M*r + En^4*(190*M^2 + 41*M*r - 10*r^2) + En^2*m^2*(24*M^2 - 27*M*r + 10*r^2)) + 
         a^3*(-36*L^2*m^4*M*r + 66*En^6*M*r^3 + 2*En^4*(m^2*M*(53*M - 9*r)*r^2 + 6*L^2*(95*M^2 - 9*M*r - 5*r^2)) + 
           En^2*(2*m^4*M*(35*M - 24*r)*r^2 + 3*L^2*m^2*(36*M^2 - 33*M*r + 20*r^2))) - a^2*En*L*(33*En^4*(6*M - r)*r^3 + m^4*r^2*(140*M^2 - 83*M*r + 6*r^2) + 
           L^2*m^2*(72*M^2 - 51*M*r + 30*r^2) + En^2*(6*L^2*M*(190*M - 77*r) + m^2*r^2*(318*M^2 - 167*M*r + 27*r^2))) + 
         a*(L^2*m^2*M*(2*M - r)*(9*L^2 + 35*m^2*r^2) + 2*En^4*(33*L^2*(3*M - r)*r^3 + 7*m^2*M*r^5) + 
           2*En^2*(7*m^4*M*(2*M - r)*r^4 + 3*L^4*(95*M^2 - 68*M*r + 10*r^2) + L^2*m^2*r^2*(159*M^2 - 140*M*r + 33*r^2)))))/
       (m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) - (D4b*M^2*(3*a^2*En^2 - 6*a*En*L + 3*L^2 + m^2*r^2)*(a^2 + r*(-2*M + r))^3*
        (6*a^5*En^2*M*(En^2*m^2*(3*M - 4*r) - 6*m^4*r + En^4*(19*M + 10*r)) - En*L*(2*M - r)*(L^4*(57*M - 30*r) + 7*m^2*r^4*(m^2*(2*M - r) + En^2*r) + 
           L^2*r^2*(m^2*(53*M - 39*r) + 33*En^2*r)) - 3*a^4*En*L*(-24*m^4*M*r + En^4*(190*M^2 + 41*M*r - 10*r^2) + En^2*m^2*(24*M^2 - 27*M*r + 10*r^2)) + 
         a^3*(-36*L^2*m^4*M*r + 66*En^6*M*r^3 + 2*En^4*(m^2*M*(53*M - 9*r)*r^2 + 6*L^2*(95*M^2 - 9*M*r - 5*r^2)) + 
           En^2*(2*m^4*M*(35*M - 24*r)*r^2 + 3*L^2*m^2*(36*M^2 - 33*M*r + 20*r^2))) - a^2*En*L*(33*En^4*(6*M - r)*r^3 + m^4*r^2*(140*M^2 - 83*M*r + 6*r^2) + 
           L^2*m^2*(72*M^2 - 51*M*r + 30*r^2) + En^2*(6*L^2*M*(190*M - 77*r) + m^2*r^2*(318*M^2 - 167*M*r + 27*r^2))) + 
         a*(L^2*m^2*M*(2*M - r)*(9*L^2 + 35*m^2*r^2) + 2*En^4*(33*L^2*(3*M - r)*r^3 + 7*m^2*M*r^5) + 
           2*En^2*(7*m^4*M*(2*M - r)*r^4 + 3*L^4*(95*M^2 - 68*M*r + 10*r^2) + L^2*m^2*r^2*(159*M^2 - 140*M*r + 33*r^2)))))/
       (m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) - (E4b*M^2*(a^2 + r*(-2*M + r))^3*(6*a^5*En^2*M*(En^2*m^2*(M - 5*r) - 3*m^4*r + En^4*(15*M + 8*r)) - 
         En*L*(2*M - r)*(3*L^4*(15*M - 8*r) + 7*m^2*r^4*(m^2*(2*M - r) + En^2*r) + L^2*r^2*(m^2*(53*M - 33*r) + 27*En^2*r)) - 
         3*a^4*En*L*(-12*m^4*M*r + En^4*(150*M^2 + 33*M*r - 8*r^2) + En^2*m^2*(8*M^2 - 31*M*r + 8*r^2)) - 
         a^2*En*L*(27*En^4*(6*M - r)*r^3 + m^4*r^2*(68*M^2 - 47*M*r + 6*r^2) + 3*L^2*m^2*(8*M^2 - 13*M*r + 8*r^2) + 
           En^2*(6*L^2*M*(150*M - 61*r) + m^2*r^2*(318*M^2 - 167*M*r + 21*r^2))) + a*(L^2*m^2*M*(2*M - r)*(3*L^2 + 17*m^2*r^2) + 
           2*En^4*(27*L^2*(3*M - r)*r^3 + 7*m^2*M*r^5) + 2*En^2*(7*m^4*M*(2*M - r)*r^4 + 3*L^4*(75*M^2 - 54*M*r + 8*r^2) + 
             L^2*m^2*r^2*(159*M^2 - 131*M*r + 27*r^2))) + a^3*(-18*L^2*m^4*M*r + 54*En^6*M*r^3 + 2*En^4*(m^2*M*(53*M - 12*r)*r^2 + 
             6*L^2*(75*M^2 - 7*M*r - 4*r^2)) + En^2*(2*m^4*M*(17*M - 15*r)*r^2 + L^2*m^2*(36*M^2 - 99*M*r + 48*r^2)))))/
       (2*m^2*r^10*(2*a*En*M + L*(-2*M + r))^4) - (6*D4c*M^2*(a^2 + r*(-2*M + r))^3*(6*a^7*En^4*M*(En^2*m^2*(3*M - 4*r) - 6*m^4*r + En^4*(19*M + 10*r)) - 
         En*L*(2*M - r)*(L^6*(57*M - 30*r) + 7*m^4*r^6*(m^2*(2*M - r) + En^2*r) + 3*L^4*r^2*(m^2*(29*M - 19*r) + 11*En^2*r) + 
           L^2*m^2*r^4*(m^2*(53*M - 33*r) + 27*En^2*r)) - 3*a^6*En^3*L*(-48*m^4*M*r + En^4*(266*M^2 + 81*M*r - 10*r^2) + En^2*m^2*(36*M^2 - 43*M*r + 10*r^2)) - 
         3*a^4*En*L*(11*En^6*(10*M - r)*r^3 - 12*m^4*M*r*(4*L^2 + m^2*r^2) + En^4*(5*L^2*(266*M^2 - 37*M*r - 10*r^2) + m^2*r^2*(290*M^2 - 43*M*r + 3*r^2)) + 
           En^2*(10*L^2*m^2*(12*M^2 - 11*M*r + 6*r^2) + m^4*r^2*(104*M^2 - 79*M*r + 8*r^2))) + 3*a^5*(22*En^8*M*r^3 - 6*En^2*m^4*M*r*(12*L^2 + m^2*r^2) + 
           En^6*(2*m^2*M*r^2*(29*M + 3*r) + L^2*(798*M^2 + 66*M*r - 40*r^2)) + En^4*(2*m^4*M*(13*M - 11*r)*r^2 + 5*L^2*m^2*(18*M^2 - 19*M*r + 8*r^2))) + 
         a^3*(-18*L^2*m^4*M*r*(2*L^2 + m^2*r^2) + 6*En^6*(22*L^2*(5*M - r)*r^3 + 9*m^2*M*r^5) + 2*En^4*(15*L^4*M*(133*M - 48*r) + m^4*M*(53*M - 12*r)*r^4 + 
             6*L^2*m^2*r^2*(145*M^2 - 58*M*r + 7*r^2)) + En^2*(2*m^6*M*(17*M - 15*r)*r^4 + 30*L^4*m^2*(9*M^2 - 7*M*r + 4*r^2) + 
             3*L^2*m^4*r^2*(156*M^2 - 105*M*r + 16*r^2))) - a^2*En*L*(m^6*r^4*(68*M^2 - 47*M*r + 6*r^2) + 3*L^2*m^4*r^2*(104*M^2 - 61*M*r + 8*r^2) + 
           3*L^4*m^2*(36*M^2 - 23*M*r + 10*r^2) + 3*En^4*(22*L^2*(10*M - 3*r)*r^3 + 9*m^2*(6*M - r)*r^5) + 
           En^2*(m^4*r^4*(318*M^2 - 167*M*r + 21*r^2) + 6*L^2*m^2*r^2*(290*M^2 - 189*M*r + 33*r^2) + 3*L^4*(798*M^2 - 465*M*r + 50*r^2))) + 
         a*(L^2*m^2*M*(2*M - r)*(9*L^4 + 39*L^2*m^2*r^2 + 17*m^4*r^4) + 2*En^4*(33*L^4*(5*M - 2*r)*r^3 + 27*L^2*m^2*(3*M - r)*r^5 + 7*m^4*M*r^7) + 
           2*En^2*(7*m^6*M*(2*M - r)*r^6 + L^2*m^4*r^4*(159*M^2 - 131*M*r + 27*r^2) + 3*L^4*m^2*r^2*(145*M^2 - 131*M*r + 30*r^2) + 
             L^6*(399*M^2 - 321*M*r + 60*r^2)))))/(m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) + 
      (C5*M*(a^2 + r*(-2*M + r))^3*(2*En*(31*M - 15*r)*r^5*(m^2*(2*M - r) + En^2*r) - 630*a^6*(-(En*m^2*r) + En^3*(M + r)) + 
         315*a^5*L*(-2*m^2*r + 3*En^2*(2*M + r)) + 2*a^4*En*(-945*L^2*M + r*(3*m^2*r*(-267*M + 175*r) + En^2*(206*M^2 + 101*M*r - 525*r^2))) + 
         a^3*(315*L^3*(2*M - r) + L*r*(m^2*(1602*M - 805*r)*r - 3*En^2*(412*M^2 - 4*M*r - 385*r^2))) - 
         a*(L^3*r*(412*M^2 - 416*M*r + 105*r^2) + 3*L*r^3*(2*En^2*(89*M - 45*r)*r + m^2*(256*M^2 - 258*M*r + 65*r^2))) + 
         6*a^2*En*r*(L^2*M*(206*M - 105*r) + r^2*(En^2*(89*M - 75*r)*r + m^2*(128*M^2 - 214*M*r + 75*r^2)))))/(20*r^11*(2*a*En*M + L*(-2*M + r))^3) - 
      (E5a*M*(a^2 + r*(-2*M + r))^3*(14*a^6*(9*En*m^4*r^2 - En^3*m^2*r*(47*M + 18*r) + En^5*(57*M^2 + 47*M*r + 9*r^2)) - 
         7*a^5*L*(18*m^4*r^2 - 3*En^2*m^2*r*(94*M + 9*r) + En^4*(570*M^2 + 265*M*r + 9*r^2)) + 2*En*r^2*(3*L^2*(15*M - 7*r)*r^2*(m^2*(2*M - r) + En^2*r) + 
           2*L^4*(30*M^2 - 29*M*r + 7*r^2) + r^4*(En^2*m^2*(25*M - 12*r)*r + 6*En^4*r^2 + m^4*(26*M^2 - 25*M*r + 6*r^2))) + 
         2*a^2*En*(7*L^4*(285*M^2 - 175*M*r + 18*r^2) + 3*r^4*(En^4*r*(15*M + 23*r) + 2*En^2*m^2*(15*M^2 + 37*M*r - 23*r^2) + m^4*(85*M^2 - 89*M*r + 23*r^2)) + 
           3*L^2*r^2*(En^2*(120*M^2 + 309*M*r - 70*r^2) + 2*m^2*(333*M^2 - 235*M*r + 35*r^2))) - 
         a*(21*L^5*(38*M^2 - 37*M*r + 9*r^2) + 3*L*r^4*(4*En^4*r*(15*M + 8*r) + 6*En^2*m^2*(20*M^2 + 15*M*r - 12*r^2) + 5*m^4*(34*M^2 - 33*M*r + 8*r^2)) + 
           L^3*r^2*(En^2*(480*M^2 + 386*M*r - 294*r^2) + 9*m^2*(148*M^2 - 144*M*r + 35*r^2))) + 
         2*a^4*En*(-21*L^2*m^2*(47*M - 9*r)*r + m^4*r^3*(-253*M + 126*r) + En^4*r^2*(60*M^2 + 367*M*r + 126*r^2) + 
           3*En^2*(7*L^2*(190*M^2 + 20*M*r - 9*r^2) - 2*m^2*r^2*(-111*M^2 + 19*M*r + 42*r^2))) + a^3*L*(7*L^2*m^2*(94*M - 45*r)*r + m^4*(506*M - 245*r)*r^3 - 
           2*En^4*r^2*(240*M^2 + 1043*M*r + 77*r^2) + En^2*(3*m^2*r^2*(-1332*M^2 + 584*M*r + 133*r^2) + L^2*(-7980*M^2 + 2030*M*r + 252*r^2)))))/
       (4*m^2*r^12*(2*a*En*M + L*(-2*M + r))^3) - (C4*M*(a^2 + r*(-2*M + r))^3*(-70*a^7*En^2*M*(En^2*m^2*(M - 6*r) - 3*m^4*r + En^4*(17*M + 9*r)) + 
         35*a^6*En*L*(-12*m^4*M*r + En^4*(170*M^2 + 37*M*r - 9*r^2) + En^2*m^2*(8*M^2 - 37*M*r + 9*r^2)) - 
         En*L*(2*M - r)*r*(5*L^4*(30*M^2 - 29*M*r + 7*r^2) + 6*r^4*(-2*En^4*r^2 + En^2*m^2*r*(-M + r) + m^4*(6*M^2 - 5*M*r + r^2)) + 
           3*L^2*r^2*(2*En^2*(12*M - 5*r)*r + 3*m^2*(18*M^2 - 19*M*r + 5*r^2))) + 5*a^5*(42*L^2*m^4*M*r + 2*En^6*M*r*(30*M^2 - 49*M*r - 105*r^2) + 
           En^2*(2*m^4*M*r^2*(-55*M + 37*r) - 21*L^2*m^2*(4*M^2 - 13*M*r + 6*r^2)) + En^4*(-14*L^2*(170*M^2 - 16*M*r - 9*r^2) + 
             4*m^2*M*r*(5*M^2 - 64*M*r + 34*r^2))) + a*r*(-24*En^6*M*r^6 + L^2*m^2*M*(-2*M + r)^2*(25*L^2 + 69*m^2*r^2) + 
           12*En^4*r^3*(m^2*M*r^2*(-M + r) + L^2*(36*M^2 - 57*M*r + 20*r^2)) + 6*En^2*(2*M - r)*(2*m^4*M*(3*M - r)*r^4 + 5*L^4*(25*M^2 - 25*M*r + 7*r^2) + 
             L^2*m^2*r^2*(81*M^2 - 102*M*r + 40*r^2))) - 5*a^4*En*L*(15*En^4*r*(20*M^3 - 32*M^2*r - 35*M*r^2 + 7*r^3) - 
           m^2*(m^2*r^2*(220*M^2 - 129*M*r + 7*r^2) + 7*L^2*(8*M^2 - 15*M*r + 9*r^2)) + En^2*(14*L^2*M*(-170*M + 69*r) + 
             2*m^2*r*(40*M^3 - 394*M^2*r + 284*M*r^2 - 49*r^3))) - a^2*En*L*(-35*L^4*(34*M^2 - 35*M*r + 9*r^2) + 
           3*r^3*(2*En^4*r*(72*M^2 - 162*M*r + 35*r^2) + En^2*m^2*(324*M^3 - 636*M^2*r + 357*M*r^2 - 55*r^3) + 
             m^4*(184*M^3 - 262*M^2*r + 115*M*r^2 - 15*r^3)) + 10*L^2*r*(m^2*(40*M^3 - 158*M^2*r + 153*M*r^2 - 42*r^3) + 
             En^2*(300*M^3 - 460*M^2*r + 117*M*r^2 + 21*r^3))) + a^3*(12*En^6*M*(12*M - 35*r)*r^4 - 5*L^2*m^2*M*(2*M - r)*(7*L^2 + 55*m^2*r^2) + 
           En^2*(-70*L^4*(85*M^2 - 61*M*r + 9*r^2) + 6*m^4*M*r^3*(46*M^2 - 85*M*r + 30*r^2) + 5*L^2*m^2*r*(120*M^3 - 828*M^2*r + 733*M*r^2 - 182*r^3)) + 
           2*En^4*(3*m^2*M*r^3*(54*M^2 - 117*M*r + 40*r^2) + 5*L^2*r*(300*M^3 - 470*M^2*r - 136*M*r^2 + 91*r^3)))))/(4*m^2*r^11*(2*a*En*M + L*(-2*M + r))^4) + 
      (C2^2*M^2*(a^2 + r*(-2*M + r))^3*(En*L^2*(-2*M + r)^2*(63*L^6*(19*M - 10*r) + m^4*r^6*(137*m^2*(2*M - r) + 153*En^2*r) + 
           3*L^4*r^2*(m^2*(684*M - 407*r) + 231*En^2*r) + 3*L^2*m^2*r^4*(m^2*(455*M - 276*r) + 270*En^2*r)) + 
         36*a^8*En^3*M*(-6*En^2*m^4*(5*M - 3*r)*r + 12*m^6*r^2 + 7*En^6*M*(19*M + 10*r) + 5*En^4*m^2*(3*M^2 - 16*M*r - 6*r^2)) - 
         36*a^7*En^2*L*(36*m^6*M*r^2 + 7*En^6*M*(152*M^2 + 41*M*r - 10*r^2) - 3*En^2*m^4*r*(50*M^2 - 29*M*r + 5*r^2) + 
           5*En^4*m^2*(21*M^3 - 99*M^2*r - 11*M*r^2 + 3*r^3)) - a*L*(2*M - r)*(L^2*m^2*M*(2*M - r)*(135*L^4 + 558*L^2*m^2*r^2 + 467*m^4*r^4) + 
           36*En^4*(77*L^4*(3*M - r)*r^3 + 9*L^2*m^2*(20*M - 7*r)*r^5 + m^4*(17*M - 4*r)*r^7) + 2*En^2*(63*L^6*(152*M^2 - 117*M*r + 20*r^2) + 
             2*m^6*r^6*(274*M^2 - 209*M*r + 36*r^2) + 12*L^4*m^2*r^2*(1026*M^2 - 857*M*r + 167*r^2) + 3*L^2*m^4*r^4*(1820*M^2 - 1601*M*r + 360*r^2))) + 
         a^2*(18*En^5*(2*m^4*M*(17*M - 8*r)*r^7 + 77*L^4*r^3*(30*M^2 - 20*M*r + 3*r^2) + 9*L^2*m^2*r^5*(120*M^2 - 84*M*r + 13*r^2)) + 
           En*L^2*m^2*(2*M - r)*(45*L^4*(42*M^2 - 47*M*r + 22*r^2) + 18*L^2*m^2*r^2*(310*M^2 - 229*M*r + 74*r^2) + m^4*r^4*(2802*M^2 - 1859*M*r + 246*r^2)) + 
           En^3*(4*m^6*M*r^6*(274*M^2 - 281*M*r + 72*r^2) + 3*L^2*m^4*r^4*(10920*M^3 - 12588*M^2*r + 4727*M*r^2 - 576*r^3) + 
             30*L^4*m^2*r^2*(4104*M^3 - 4414*M^2*r + 1420*M*r^2 - 117*r^3) + 63*L^6*(2128*M^3 - 2156*M^2*r + 645*M*r^2 - 50*r^3))) + 
         3*a^6*(432*En*L^2*m^6*M*r^2 + 924*En^9*M^2*r^3 - 12*En^3*(10*m^6*M*(5*M - 3*r)*r^3 + 3*L^2*m^4*r*(100*M^2 - 56*M*r + 15*r^2)) + 
           En^7*(4*m^2*M*r^2*(684*M^2 - 25*M*r - 198*r^2) + 21*L^2*(2128*M^3 + 28*M^2*r - 181*M*r^2 + 10*r^3)) + 
           3*En^5*(8*m^4*M*r^2*(31*M^2 - 68*M*r + 18*r^2) + 5*L^2*m^2*(252*M^3 - 1032*M^2*r + 143*M*r^2 + 26*r^3))) - 
         3*a^5*L*(144*L^2*m^6*M*r^2 + 924*En^8*M*(6*M - r)*r^3 - 12*En^2*(m^6*r^3*(150*M^2 - 85*M*r + 3*r^2) + 3*L^2*m^4*r*(100*M^2 - 54*M*r + 15*r^2)) + 
           3*En^4*(5*L^2*m^2*(420*M^3 - 1460*M^2*r + 535*M*r^2 - 16*r^3) + 8*m^4*r^2*(155*M^3 - 303*M^2*r + 125*M*r^2 - 15*r^3)) + 
           2*En^6*(21*L^2*(2128*M^3 - 518*M^2*r - 123*M*r^2 + 20*r^3) + 2*m^2*r^2*(4104*M^3 - 1216*M^2*r - 722*M*r^2 + 99*r^3))) - 
         2*a^3*L*(-90*L^2*m^4*M*(2*M - r)*r*(3*L^2 + 5*m^2*r^2) + 18*En^6*(18*m^2*r^5*(20*M^2 - 11*M*r + r^2) + 77*L^2*r^3*(20*M^2 - 10*M*r + r^2)) + 
           En^2*(9*L^2*m^4*r^2*(1240*M^3 - 1832*M^2*r + 1017*M*r^2 - 208*r^3) + 2*m^6*r^4*(1401*M^3 - 1859*M^2*r + 705*M*r^2 - 63*r^3) + 
             45*L^4*m^2*(126*M^3 - 282*M^2*r + 193*M*r^2 - 38*r^3)) + 6*En^4*(21*L^4*M*(1064*M^2 - 805*M*r + 145*r^2) + 
             m^4*r^4*(1820*M^3 - 1685*M^2*r + 441*M*r^2 - 33*r^3) + L^2*m^2*r^2*(13680*M^3 - 11160*M^2*r + 1940*M*r^2 + 109*r^3))) + 
         a^4*(9*En^7*(72*m^2*M*(5*M - 2*r)*r^5 + 77*L^2*r^3*(60*M^2 - 20*M*r + r^2)) - 36*En*(L^2*m^6*r^3*(150*M^2 - 80*M*r + 3*r^2) + 
             3*L^4*m^4*r*(50*M^2 - 26*M*r + 5*r^2)) + 2*En^3*(2*m^6*M*r^4*(467*M^2 - 696*M*r + 234*r^2) + 9*L^2*m^4*r^2*(1240*M^3 - 2128*M^2*r + 1099*M*
                r^2 - 194*r^3) + 45*L^4*m^2*(210*M^3 - 600*M^2*r + 335*M*r^2 - 42*r^3)) + 3*En^5*(4*m^4*M*r^4*(455*M^2 - 318*M*r + 30*r^2) + 
             105*L^4*(1064*M^3 - 532*M^2*r + 17*M*r^2 + 10*r^3) + L^2*m^2*r^2*(41040*M^3 - 22820*M^2*r - 1320*M*r^2 + 1073*r^3)))))/
       (4*m^4*r^12*(2*a*En*M + L*(-2*M + r))^5) + (3*E4a*M*(a^2 + r*(-2*M + r))^3*
        (10*a^7*En^2*M*(21*m^6*r^2 + En^2*m^4*r*(-41*M + 21*r) - 3*En^4*m^2*(13*M^2 + 76*M*r + 35*r^2) + En^6*(285*M^2 + 269*M*r + 63*r^2)) - 
         5*a^6*En*L*(84*m^6*M*r^2 + En^2*m^4*r*(-328*M^2 + 161*M*r - 63*r^2) + En^6*(3990*M^3 + 2405*M^2*r + 109*M*r^2 - 63*r^3) - 
           3*En^4*m^2*(156*M^3 + 733*M^2*r + 118*M*r^2 - 42*r^3)) - En*L*(2*M - r)*(5*L^6*(285*M^2 - 269*M*r + 63*r^2) + 
           m^2*r^6*(En^2*m^2*(103*M - 48*r)*r + 24*En^4*r^2 + m^4*(110*M^2 - 103*M*r + 24*r^2)) + L^2*r^4*(180*En^2*m^2*(5*M - 3*r)*r + 240*En^4*r^2 + 
             m^4*(803*M^2 - 1014*M*r + 300*r^2)) + L^4*r^2*(5*En^2*(243*M - 112*r)*r + m^2*(1950*M^2 - 2188*M*r + 595*r^2))) + 
         a^5*(210*L^2*m^6*M*r^2 + 10*En^8*M*r^3*(243*M + 112*r) + En^2*(2*m^6*M*r^3*(-413*M + 230*r) - 15*L^2*m^4*r*(164*M^2 - 77*M*r + 42*r^2)) + 
           En^4*(8*m^4*M*r^2*(99*M^2 - 210*M*r + 25*r^2) - 15*L^2*m^2*(390*M^3 + 1385*M^2*r - 221*M*r^2 - 84*r^3)) + 
           2*En^6*(2*m^2*M*r^2*(975*M^2 + 19*M*r - 445*r^2) + 5*L^2*(5985*M^3 + 1566*M^2*r - 475*M*r^2 - 63*r^3))) + 
         a*(48*En^6*r^6*(10*L^2*(3*M - r) + m^2*M*r^2) + L^2*m^2*M*(2*M - r)*(-15*L^4*(13*M - 7*r) + 33*L^2*m^2*(12*M - 5*r)*r^2 + m^4*(407*M - 186*r)*r^4) + 
           2*En^4*r^3*(m^4*M*(103*M - 48*r)*r^4 + 30*L^2*m^2*r^2*(90*M^2 - 77*M*r + 16*r^2) + 5*L^4*(1215*M^2 - 822*M*r + 112*r^2)) + 
           2*En^2*(m^6*M*r^6*(110*M^2 - 103*M*r + 24*r^2) + L^4*m^2*r^2*(9750*M^3 - 12614*M^2*r + 4993*M*r^2 - 560*r^3) + 
             L^2*m^4*r^4*(2409*M^3 - 3221*M^2*r + 1491*M*r^2 - 240*r^3) + 5*L^6*(1995*M^3 - 2200*M^2*r + 727*M*r^2 - 63*r^3))) + 
         a^4*En*L*(m^6*r^3*(1652*M^2 - 855*M*r + 35*r^2) + 5*L^2*m^4*r*(328*M^2 - 147*M*r + 63*r^2) + 5*En^6*r^3*(-2430*M^2 - 429*M*r + 112*r^2) + 
           En^4*(m^2*r^2*(-19500*M^3 + 6022*M^2*r + 5488*M*r^2 - 1085*r^3) + L^2*(-99750*M^3 + 7925*M^2*r + 9875*M*r^2 - 315*r^3)) + 
           2*En^2*(15*L^2*m^2*M*(260*M^2 + 625*M*r - 332*r^2) + m^4*r^2*(-1584*M^3 + 2883*M^2*r - 1244*M*r^2 + 245*r^3))) - 
         a^2*En*L*(240*En^6*(6*M - r)*r^6 + 6*L^2*m^4*r^2*(528*M^3 - 643*M^2*r + 403*M*r^2 - 105*r^3) + m^6*r^4*(1628*M^3 - 1799*M^2*r + 612*M*r^2 - 60*r^3) - 
           15*L^4*m^2*(156*M^3 + 17*M^2*r - 134*M*r^2 + 42*r^3) + 10*En^4*(L^2*M*(2430*M - 953*r)*r^3 + 6*m^2*r^5*(90*M^2 - 55*M*r + 7*r^2)) + 
           En^2*(m^4*r^4*(4818*M^3 - 4391*M^2*r + 1248*M*r^2 - 120*r^3) + 5*L^4*(11970*M^3 - 9117*M^2*r + 1471*M*r^2 + 63*r^3) + 
             2*L^2*m^2*r^2*(19500*M^3 - 18826*M^2*r + 3955*M*r^2 + 315*r^3))) + 
         a^3*(480*En^8*M*r^6 + L^2*m^4*M*r*(-5*L^2*(82*M - 35*r) + m^2*r^2*(-826*M + 395*r)) + 20*En^6*(3*m^2*M*(30*M - 11*r)*r^5 + 
             L^2*r^3*(1215*M^2 - 131*M*r - 56*r^2)) + En^2*(2*m^6*M*r^4*(407*M^2 - 510*M*r + 150*r^2) + L^2*m^4*r^2*(4752*M^3 - 7218*M^2*r + 4541*M*r^2 - 1120*
                r^3) - 30*L^4*m^2*(195*M^3 + 245*M^2*r - 268*M*r^2 + 42*r^3)) + 2*En^4*(m^4*M*r^4*(803*M^2 - 390*M*r - 60*r^2) + 
             5*L^4*(9975*M^3 - 4195*M^2*r - 315*M*r^2 + 126*r^3) + L^2*m^2*r^2*(19500*M^3 - 12424*M^2*r - 1203*M*r^2 + 1120*r^3)))))/
       (20*m^4*r^12*(2*a*En*M + L*(-2*M + r))^4) - (2*(a*En - L)*M^3*(a^2 + r*(-2*M + r))^3*(-27*En*L^5*r^3*(-2*M + r)^4 + 
         a^9*En^4*M^2*(-279*m^2*r + En^2*(188*M + 279*r)) + a^8*En^3*L*M*(6*m^2*(186*M - 41*r)*r + En^2*(-1128*M^2 - 1097*M*r + 246*r^2)) + 
         a*L^4*(2*M - r)^3*r*(L^2*(-39*M + 24*r) + 2*r^2*(3*En^2*(45*M - 23*r) + 32*m^2*(-2*M + r))) + a^2*En*L^3*r*(-2*M + r)^2*
          (3*L^2*(156*M^2 - 75*M*r + r^2) + r^2*(-3*En^2*(360*M^2 - 368*M*r + 69*r^2) + m^2*(1024*M^2 - 830*M*r + 159*r^2))) + 
         a^6*En*L*(18*L^2*m^2*r*(62*M^2 - 41*M*r + 6*r^2) + 4*En^4*M*r*(468*M^3 + 495*M^2*r - 833*M*r^2 + 154*r^3) + 
           En^2*(-4*m^2*M*r^2*(1072*M^2 - 877*M*r + 154*r^2) + L^2*(-3760*M^3 + 190*M^2*r + 852*M*r^2 - 135*r^3))) + 
         a^3*L^2*(2*M - r)*(L^4*(94*M^2 - 102*M*r + 27*r^2) + L^2*r*(m^2*r*(536*M^2 - 502*M*r + 117*r^2) + En^2*(-2340*M^3 + 810*M^2*r + 583*M*r^2 - 210*
                r^3)) + 6*En^2*r^3*(En^2*(360*M^3 - 552*M^2*r + 207*M*r^2 - 16*r^3) + m^2*(-512*M^3 + 574*M^2*r - 191*M*r^2 + 16*r^3))) - 
         2*a^7*(4*En^6*M^2*r*(39*M^2 + 66*M*r - 82*r^2) + 9*En^2*L^2*m^2*r*(93*M^2 - 41*M*r + 3*r^2) - 
           En^4*(8*m^2*M^2*(67*M - 41*r)*r^2 + L^2*(1410*M^3 + 650*M^2*r - 414*M*r^2 + 27*r^3))) + 
         a^4*En*L*(L^4*(-1128*M^3 + 1211*M^2*r - 378*M*r^2 + 27*r^3) - 4*En^2*M*r^3*(3*En^2*(180*M^3 - 368*M^2*r + 207*M*r^2 - 32*r^3) + 
             m^2*(-1024*M^3 + 1466*M^2*r - 669*M*r^2 + 96*r^3)) + L^2*r*(m^2*r*(-4288*M^3 + 5276*M^2*r - 2088*M*r^2 + 261*r^3) + 
             En^2*(6240*M^4 - 1320*M^3*r - 4784*M^2*r^2 + 2601*M*r^3 - 333*r^4))) + a^5*(24*En^6*M^2*r^3*(18*M^2 - 37*M*r + 16*r^2) - 
           3*L^4*m^2*r*(93*M^2 - 82*M*r + 18*r^2) + En^2*L^2*(12*m^2*r^2*(536*M^3 - 549*M^2*r + 164*M*r^2 - 12*r^3) + 
             L^2*(2820*M^3 - 1585*M^2*r - 48*M*r^2 + 81*r^3)) - 2*En^4*r*(4*m^2*M^2*r^2*(128*M^2 - 159*M*r + 48*r^2) + 
             9*L^2*(260*M^4 + 110*M^3*r - 347*M^2*r^2 + 120*M*r^3 - 8*r^4)))))/(r^11*(2*a*En*M + L*(-2*M + r))^7) - 
      (C2*M^2*(a^2 + r*(-2*M + r))^3*(-(En*L^3*(2*M - r)^3*r^2*(L^4*(36*M - 87*r) + 41*m^2*r^4*(m^2*(2*M - r) + En^2*r) + 
            3*L^2*r^2*(m^2*(62*M - 54*r) + 45*En^2*r))) + 12*a^9*En^4*M^2*(41*m^4*r^2 + En^2*m^2*r*(-77*M + 19*r) + En^4*(37*M^2 - 27*M*r - 60*r^2)) - 
         6*a^8*En^3*L*M*(4*m^4*(82*M - 9*r)*r^2 - 3*En^2*m^2*r*(308*M^2 - 115*M*r + 23*r^2) + En^4*(592*M^3 - 492*M^2*r - 573*M*r^2 + 105*r^3)) + 
         a*L^2*(-2*M + r)^2*(3*L^6*M*(37*M - 20*r) + 6*En^2*m^2*(41*M - 8*r)*r^6*(m^2*(2*M - r) + En^2*r) + 
           3*L^4*r^2*(7*m^2*M*(23*M - 12*r) + 3*En^2*(56*M^2 - 114*M*r + 37*r^2)) + L^2*r^4*(254*m^4*M*(2*M - r) + 54*En^4*(25*M - 9*r)*r + 
             3*En^2*m^2*(620*M^2 - 646*M*r + 173*r^2))) - a^2*En*L*(2*M - r)*(12*En^2*m^2*M*(41*M - 16*r)*r^6*(m^2*(2*M - r) + En^2*r) + 
           3*L^6*(592*M^3 - 556*M^2*r + 220*M*r^2 - 45*r^3) + L^2*r^4*(27*En^4*r*(200*M^2 - 144*M*r + 21*r^2) + 
             3*En^2*m^2*(2480*M^3 - 3008*M^2*r + 1272*M*r^2 - 167*r^3) + 2*m^4*(2032*M^3 - 1966*M^2*r + 541*M*r^2 - 33*r^3)) + 
           9*L^4*r^2*(m^2*(644*M^3 - 618*M^2*r + 216*M*r^2 - 33*r^3) + En^2*(336*M^3 - 556*M^2*r + 234*M*r^2 - 15*r^3))) - 
         a^6*En*L*(24*L^2*m^4*M*(82*M - 27*r)*r^2 + 12*En^6*M*r^2*(168*M^3 + 230*M^2*r - 690*M*r^2 + 123*r^3) + 
           En^2*(-2*m^4*M*r^3*(3992*M^2 - 2785*M*r + 315*r^2) + 15*L^2*m^2*r*(-1232*M^3 + 772*M^2*r - 228*M*r^2 + 27*r^3)) + 
           3*En^4*(2*m^2*M*r^2*(1932*M^3 - 2340*M^2*r + 829*M*r^2 - 141*r^3) + L^2*(8288*M^4 - 8568*M^3*r + 312*M^2*r^2 + 1030*M*r^3 - 135*r^4))) + 
         a^7*(72*En^2*L^2*m^4*M*(41*M - 9*r)*r^2 + 72*En^8*M^2*r^2*(4*M^2 + 9*M*r - 22*r^2) + En^4*(4*m^4*M^2*r^3*(-499*M + 303*r) + 
             45*L^2*m^2*r*(-308*M^3 + 154*M^2*r - 42*M*r^2 + 3*r^3)) + 3*En^6*(4*m^2*M^2*r^2*(161*M^2 - 185*M*r + 31*r^2) + 
             L^2*(4144*M^4 - 3864*M^3*r - 1719*M^2*r^2 + 840*M*r^3 - 45*r^4))) + a^5*(12*L^4*m^4*M*(41*M - 18*r)*r^2 + 216*En^8*M^2*(5*M - 4*r)*r^5 - 
           3*En^2*(15*L^4*m^2*r*(308*M^3 - 232*M^2*r + 68*M*r^2 - 9*r^3) + L^2*m^4*r^3*(3992*M^3 - 3146*M^2*r + 576*M*r^2 - 9*r^3)) + 
           6*En^6*(4*m^2*M^2*r^4*(62*M^2 - 45*M*r - 2*r^2) + 3*L^2*r^2*(336*M^4 + 164*M^3*r - 910*M^2*r^2 + 321*M*r^3 - 19*r^4)) + 
           En^4*(16*m^4*M^2*r^4*(127*M^2 - 174*M*r + 57*r^2) + 15*L^4*(2072*M^4 - 2352*M^3*r + 807*M^2*r^2 - 20*M*r^3 - 18*r^4) + 
             9*L^2*m^2*r^2*(3220*M^4 - 4100*M^3*r + 1963*M^2*r^2 - 480*M*r^3 + 35*r^4))) + 
         a^3*(-2*L^4*m^2*M*(2*M - r)*r*(3*L^2*(77*M - 39*r) + m^2*(499*M - 234*r)*r^2) + 2*En^6*(4*m^2*M^2*(41*M - 24*r)*r^7 + 
             27*L^2*r^5*(200*M^3 - 216*M^2*r + 63*M*r^2 - 4*r^3)) + En^4*(8*m^4*M^2*r^6*(82*M^2 - 89*M*r + 24*r^2) + 
             3*L^4*r^2*(3360*M^4 - 4280*M^3*r + 360*M^2*r^2 + 972*M*r^3 - 241*r^4) + 6*L^2*m^2*r^4*(2480*M^4 - 3432*M^3*r + 1740*M^2*r^2 - 371*M*r^3 + 24*
                r^4)) + 3*En^2*(4*L^2*m^4*r^4*(1016*M^4 - 1458*M^3*r + 711*M^2*r^2 - 130*M*r^3 + 6*r^4) + L^6*(4144*M^4 - 5544*M^3*r + 3279*M^2*r^2 - 1040*M*
                r^3 + 135*r^4) + L^4*m^2*r^2*(9660*M^4 - 13500*M^3*r + 7754*M^2*r^2 - 2316*M*r^3 + 303*r^4))) - 
         a^4*En*L*(108*En^6*M*r^5*(50*M^2 - 47*M*r + 8*r^2) + 9*L^4*m^2*r*(-616*M^3 + 542*M^2*r - 150*M*r^2 + 15*r^3) + 
           L^2*m^4*r^3*(-7984*M^3 + 7014*M^2*r - 1566*M*r^2 + 27*r^3) + 6*En^4*(2*m^2*M*r^4*(620*M^3 - 654*M^2*r + 197*M*r^2 - 22*r^3) - 
             3*L^2*r^2*(-560*M^4 + 220*M^3*r + 730*M^2*r^2 - 433*M*r^3 + 53*r^4)) + En^2*(8*m^4*M*r^4*(1016*M^3 - 1425*M^2*r + 609*M*r^2 - 75*r^3) + 
             6*L^4*(4144*M^4 - 5124*M^3*r + 2655*M^2*r^2 - 625*M*r^3 + 45*r^4) + 3*L^2*m^2*r^2*(12880*M^4 - 17200*M^3*r + 9456*M^2*r^2 - 2712*M*r^3 + 309*
                r^4)))))/(m^2*r^12*(2*a*En*M + L*(-2*M + r))^6) + 
      C3*((-2*C2*M^2*(a^2 + r*(-2*M + r))^3*(15*a^7*(3*En^2*m^4*r^2 + 4*En^6*M*(3*M + 2*r) - En^4*m^2*r*(10*M + 3*r)) - 
           En*L*(2*M - r)*r^2*(12*L^4*(2*M - r) + 18*L^2*r^2*(m^2*(2*M - r) + En^2*r) + m^2*r^4*(9*m^2*(2*M - r) + 10*En^2*r)) - 
           30*a^6*En*L*(3*m^4*r^2 - 2*En^2*m^2*r*(10*M + r) + 2*En^4*(18*M^2 + 7*M*r - r^2)) + a^5*(45*L^2*m^4*r^2 + 12*En^6*M*r^2*(4*M + 13*r) + 
             En^2*(90*L^2*m^2*r*(-10*M + r) + 9*m^4*r^3*(-20*M + 11*r)) + En^4*(m^2*r^2*(316*M^2 - 80*M*r - 99*r^2) + 15*L^2*(180*M^2 + 20*M*r - 13*r^2))) + 
           a*(45*L^6*(-2*M + r)^2 + En^2*m^2*r^6*(En^2*(20*M - 9*r)*r + 9*m^2*(-2*M + r)^2) + L^4*(2*M - r)*r^2*(79*m^2*(2*M - r) + 6*En^2*(20*M + 7*r)) + 
             9*L^2*r^4*(4*En^4*(3*M - r)*r + 5*m^4*(-2*M + r)^2 + 3*En^2*m^2*(8*M^2 - 2*M*r - r^2))) + 
           3*a^3*(12*En^6*M*r^5 - 5*L^2*m^2*(2*M - r)*r*(5*L^2 + 6*m^2*r^2) + En^4*(2*L^2*r^2*(80*M^2 + 124*M*r - 37*r^2) + 3*m^2*r^4*
                (8*M^2 + 10*M*r - 7*r^2)) + En^2*(10*L^4*(90*M^2 - 40*M*r + r^2) + 4*L^2*m^2*r^2*(158*M^2 - 99*M*r + 5*r^2) + 3*m^4*r^4*
                (20*M^2 - 24*M*r + 7*r^2))) + a^4*En*L*(60*L^2*m^2*(10*M - 3*r)*r + 9*m^4*(40*M - 21*r)*r^3 + 6*En^4*r^2*(-40*M^2 - 96*M*r + 13*r^2) + 
             En^2*(-60*L^2*(60*M^2 - 10*M*r - 3*r^2) + 2*m^2*r^2*(-632*M^2 + 278*M*r + 79*r^2))) - 2*a^2*En*L*(30*L^4*(18*M^2 - 13*M*r + 2*r^2) + 
             9*r^4*(En^4*(6*M - r)*r + 6*En^2*m^2*(2*M^2 + M*r - r^2) + 2*m^4*(10*M^2 - 11*M*r + 3*r^2)) + L^2*r^2*(3*En^2*(80*M^2 + 56*M*r - 33*r^2) + m^2*
                (632*M^2 - 514*M*r + 99*r^2)))))/(m^2*r^12*(2*a*En*M + L*(-2*M + r))^4) + 
        (M^2*(a^2 + r*(-2*M + r))^3*(2*En*L^2*r^2*(-2*M + r)^2*(L^4*(42*M - 22*r) + 11*m^2*r^4*(m^2*(2*M - r) + En^2*r) + 
             L^2*r^2*(m^2*(49*M - 27*r) + 36*En^2*r)) + 10*a^8*En^3*M*(24*m^4*r^2 - En^2*m^2*r*(62*M + 3*r) + En^4*(74*M^2 + 27*M*r - 21*r^2)) - 
           5*a^7*En^2*L*(18*m^4*(8*M - r)*r^2 + En^2*m^2*r*(-620*M^2 + 100*M*r - 3*r^2) + En^4*(1036*M^3 + 100*M^2*r - 261*M*r^2 + 21*r^3)) - 
           a*L*(2*M - r)*(8*En^2*m^2*(11*M - 3*r)*r^6*(m^2*(2*M - r) + En^2*r) + 5*L^6*(74*M^2 - 75*M*r + 19*r^2) + 
             L^2*r^4*(4*En^2*m^2*M*(196*M - 97*r) + 36*En^4*(16*M - 5*r)*r + 3*m^4*(148*M^2 - 144*M*r + 35*r^2)) + 
             L^4*r^2*(2*En^2*(504*M^2 - 171*M*r - 41*r^2) + m^2*(646*M^2 - 655*M*r + 166*r^2))) + 2*a^6*(90*En*L^2*m^4*(4*M - r)*r^2 + 
             2*En^7*M*r^2*(84*M^2 + 217*M*r - 75*r^2) + En^3*(3*m^4*M*r^3*(-154*M + 93*r) - 50*L^2*m^2*r*(62*M^2 - 23*M*r + 2*r^2)) + 
             En^5*(m^2*M*r^2*(646*M^2 - 413*M*r - 129*r^2) + 5*L^2*(1554*M^3 - 267*M^2*r - 281*M*r^2 + 48*r^3))) - 
           a^5*L*(30*L^2*m^4*(8*M - 3*r)*r^2 + 2*En^6*r^2*(1008*M^3 + 1914*M^2*r - 1031*M*r^2 + 75*r^3) - En^2*(10*L^2*m^2*r*(620*M^2 - 360*M*r + 51*r^2) + 3*
                m^4*r^3*(924*M^2 - 656*M*r + 81*r^2)) + En^4*(25*L^2*(1036*M^3 - 456*M^2*r - 73*M*r^2 + 31*r^3) + m^2*r^2*(6460*M^3 - 5260*M^2*r + 127*M*r^2 + 
                 93*r^3))) + 2*a^2*En*(4*En^2*m^2*M*(11*M - 6*r)*r^6*(m^2*(2*M - r) + En^2*r) + 5*L^6*(518*M^3 - 645*M^2*r + 257*M*r^2 - 32*r^3) + 
             L^2*r^4*(3*m^4*(111*M - 47*r)*(-2*M + r)^2 + 36*En^4*r*(24*M^2 - 15*M*r + 2*r^2) + En^2*m^2*(1176*M^3 - 516*M^2*r - 233*M*r^2 + 99*r^3)) + 
             L^4*r^2*(m^2*(3230*M^3 - 4325*M^2*r + 1931*M*r^2 - 288*r^3) + 2*En^2*(1260*M^3 - 195*M^2*r - 547*M*r^2 + 165*r^3))) + 
           2*a^4*En*(36*En^6*M*(4*M - r)*r^5 - 5*L^4*m^2*r*(310*M^2 - 245*M*r + 48*r^2) - 3*L^2*m^4*r^3*(462*M^2 - 377*M*r + 73*r^2) + 
             En^2*(6*m^4*M*r^4*(74*M^2 - 98*M*r + 31*r^2) + L^2*m^2*r^2*(6460*M^3 - 6390*M^2*r + 1458*M*r^2 - 29*r^3) + 25*L^4*(518*M^3 - 367*M^2*r + 
                 41*M*r^2 + 8*r^3)) + 2*En^4*(m^2*M*r^4*(98*M^2 + 66*M*r - 75*r^2) + L^2*r^2*(1260*M^3 + 1530*M^2*r - 1247*M*r^2 + 166*r^3))) - 
           a^3*L*(36*En^6*r^5*(32*M^2 - 14*M*r + r^2) - L^2*m^2*(2*M - r)*r*(155*L^2*(2*M - r) + 3*m^2*(154*M - 65*r)*r^2) + 
             En^2*(L^2*m^2*r^2*(12920*M^3 - 15040*M^2*r + 5406*M*r^2 - 561*r^3) + 5*L^4*(3108*M^3 - 3036*M^2*r + 833*M*r^2 - 45*r^3) + 12*m^4*r^4*
                (222*M^3 - 305*M^2*r + 127*M*r^2 - 15*r^3)) + 4*En^4*(2*m^2*r^4*(196*M^3 + 23*M^2*r - 105*M*r^2 + 18*r^3) + L^2*r^2*(1680*M^3 + 890*M^2*r - 
                 1333*M*r^2 + 262*r^3)))))/(m^2*r^12*(2*a*En*M + L*(-2*M + r))^5)))*s^5;


(* ::Subsection::Closed:: *)
(*Scattering angle to 6PM order*)


\[Theta]6PM = G*((2 + 2/v^2)/b + ((-4*a)/v - (4*s)/v)/b^2 + ((-4*a^3)/v - (12*a^2*s)/v - (12*a*C2*s^2)/v - (4*C3*s^3)/v)/b^4 + 
      ((-4*a^5)/v - (20*a^4*s)/v - (40*a^3*C2*s^2)/v - (40*a^2*C3*s^3)/v - (20*a*C4*s^4)/v - (4*C5*s^5)/v)/b^6 + 
      (4*a*s*(1 + v^(-2)) + C2*s^2*(2 + 2/v^2) + (2*a^2*(1 + v^2))/v^2)/b^3 + (8*a*C3*s^3*(1 + v^(-2)) + C4*s^4*(2 + 2/v^2) + (2*a^4*(1 + v^2))/v^2 + 
        (8*a^3*s*(1 + v^2))/v^2 + (12*a^2*C2*s^2*(1 + v^2))/v^2)/b^5 + ((2*a^6*(1 + v^2))/v^2 + (12*a^5*s*(1 + v^2))/v^2 + (30*a^4*C2*s^2*(1 + v^2))/v^2 + 
        (40*a^3*C3*s^3*(1 + v^2))/v^2 + (30*a^2*C4*s^4*(1 + v^2))/v^2 + (12*a*C5*s^5*(1 + v^2))/v^2)/b^7) + 
    G^2*((Pi*(3/4 + 3/v^2))/b^2 + ((-2*a*Pi*(2 + 3*v^2))/v^3 - (3*Pi*s*(2 + 3*v^2))/(2*v^3))/b^3 + 
      ((-3*a^3*Pi*(4 + 5*v^2))/v^3 - (3*a^2*Pi*s*(44 + 51*v^2))/(4*v^3) + s^2*((-3*a*Pi*(2 + 3*v^2))/v^3 - (3*a*C2*Pi*(8 + 7*v^2))/v^3) + 
        s^3*((15*Pi)/(4*v) - (3*C3*Pi*(4 + v^2))/(2*v^3) - (3*C2*Pi*(4 + 11*v^2))/(4*v^3)))/b^5 + 
      ((3*a*Pi*s*(2 + 15*v^2 + 3*v^4))/(2*v^4) + (3*a^2*Pi*(8 + 72*v^2 + 15*v^4))/(16*v^4) + 
        s^2*((9*Pi*(4 + v^2))/(16*v^2) + (3*C2*Pi*(8 + 32*v^2 + 5*v^4))/(16*v^4)))/b^4 + 
      ((15*a^3*Pi*s*(4 + 27*v^2 + 5*v^4))/(4*v^4) + (5*a^4*Pi*(24 + 180*v^2 + 35*v^4))/(32*v^4) + 
        s^3*((-75*a*Pi*(2 + v^2))/(16*v^2) + (5*a*C3*Pi*(72 + 264*v^2 + 19*v^4))/(32*v^4) + (15*a*C2*Pi*(8 + 92*v^2 + 25*v^4))/(32*v^4)) + 
        s^2*((15*a^2*Pi*(8 + 72*v^2 + 15*v^4))/(32*v^4) + (15*a^2*C2*Pi*(40 + 212*v^2 + 33*v^4))/(32*v^4)) + 
        s^4*((-225*D4e*Pi*(-8 + v^2))/(256*(-1 + v^2)) - (225*D4f*Pi*(-8 + v^2))/(128*(-1 + v^2)) + (25*C3*Pi*(6 + v^2))/(16*v^2) - 
          (15*E4b*Pi*(2 + 3*v^2))/(64*v^2) + (5*C4*Pi*(72 + 132*v^2 - 19*v^4))/(128*v^4) - (75*C2*Pi*(-16 - 16*v^2 + 11*v^4))/(256*v^2*(-1 + v^2)) + 
          (45*D4c*Pi*(16 + 8*v^2 + 11*v^4))/(128*v^2*(-1 + v^2)) + (15*D4a*Pi*(16 + 48*v^2 + 41*v^4))/(256*v^2*(-1 + v^2)) + 
          (15*D4b*Pi*(16 + 48*v^2 + 41*v^4))/(256*v^2*(-1 + v^2)) + (15*C2^2*Pi*(-16 - 72*v^2 - 58*v^4 + 41*v^6))/(256*v^4*(-1 + v^2))))/b^6 + 
      ((-15*a^5*Pi*(6 + 7*v^2))/(4*v^3) - (15*a^4*Pi*s*(114 + 125*v^2))/(16*v^3) + s^2*((-45*a^3*Pi*(4 + 5*v^2))/(4*v^3) - 
          (45*a^3*C2*Pi*(14 + 13*v^2))/(4*v^3)) + s^3*((45*a^2*Pi*(2 + 11*v^2))/(16*v^3) - (45*a^2*C2*Pi*(26 + 41*v^2))/(16*v^3) - 
          (15*a^2*C3*Pi*(66 + 43*v^2))/(8*v^3)) + s^4*((45*a*E4b*Pi)/(16*v) - (135*a*D4c*Pi*(4 + 3*v^2))/(16*v*(-1 + v^2)) - 
          (135*a*D4e*Pi*(4 + 3*v^2))/(32*v*(-1 + v^2)) - (135*a*D4f*Pi*(4 + 3*v^2))/(16*v*(-1 + v^2)) - (45*a*D4a*Pi*(8 + 13*v^2))/(32*v*(-1 + v^2)) - 
          (45*a*D4b*Pi*(8 + 13*v^2))/(32*v*(-1 + v^2)) - (15*a*C4*Pi*(54 + 17*v^2))/(16*v^3) - (15*a*C3*Pi*(30 + 47*v^2))/(16*v^3) + 
          (45*a*C2*Pi*(-4 - 30*v^2 + 13*v^4))/(32*v^3*(-1 + v^2)) - (45*a*C2^2*Pi*(-12 - 22*v^2 + 13*v^4))/(32*v^3*(-1 + v^2))) + 
        s^5*((9*E5b*Pi)/(16*v) + (945*D5i*Pi*v)/(128*(-1 + v^2)) + (945*D5j*Pi*v)/(128*(-1 + v^2)) - (135*D5h*Pi*(-8 + v^2))/(128*v*(-1 + v^2)) + 
          (3*C5*Pi*(-45 + 8*v^2))/(16*v^3) - (45*C4*Pi*(6 + 11*v^2))/(64*v^3) + (45*D5d*Pi*(8 + 13*v^2))/(64*v*(-1 + v^2)) + 
          (45*D5e*Pi*(8 + 13*v^2))/(64*v*(-1 + v^2)) + (45*D5f*Pi*(32 + 17*v^2))/(64*v*(-1 + v^2)) - (45*D5b*Pi*(24 + 25*v^2))/(128*v*(-1 + v^2)) - 
          (45*D5c*Pi*(24 + 25*v^2))/(64*v*(-1 + v^2)) - (27*E4a*Pi*(8 + 27*v^2))/(512*v*(-1 + v^2)) - (45*C2^2*Pi*(16 + 48*v^2 + 41*v^4))/
           (512*v^3*(-1 + v^2)) + C3*((45*Pi*(-16 + 9*v^2))/(64*v*(-1 + v^2)) - (15*C2*Pi*(-12 - 22*v^2 + 13*v^4))/(32*v^3*(-1 + v^2)))))/b^7 + 
      ((105*a^5*Pi*s*(6 + 39*v^2 + 7*v^4))/(16*v^4) + (105*a^6*Pi*(16 + 112*v^2 + 21*v^4))/(256*v^4) + 
        s^3*((-105*a^3*Pi*(16 + 7*v^2))/(32*v^2) + (105*a^3*C3*Pi*(56 + 252*v^2 + 29*v^4))/(64*v^4) + (105*a^3*C2*Pi*(24 + 212*v^2 + 49*v^4))/(64*v^4)) + 
        s^2*((105*a^4*Pi*(24 + 180*v^2 + 35*v^4))/(128*v^4) + (105*a^4*C2*Pi*(96 + 536*v^2 + 85*v^4))/(128*v^4)) + 
        s^4*((-105*a^2*E4b*Pi*(4 + 5*v^2))/(128*v^2) + (315*a^2*D4e*Pi*(16 + 124*v^2 + 7*v^4))/(512*v^2*(-1 + v^2)) + 
          (315*a^2*D4f*Pi*(16 + 124*v^2 + 7*v^4))/(256*v^2*(-1 + v^2)) + (315*a^2*D4c*Pi*(32 + 92*v^2 + 23*v^4))/(256*v^2*(-1 + v^2)) + 
          (315*a^2*D4a*Pi*(16 + 100*v^2 + 31*v^4))/(512*v^2*(-1 + v^2)) + (315*a^2*D4b*Pi*(16 + 100*v^2 + 31*v^4))/(512*v^2*(-1 + v^2)) - 
          (315*a^2*C2*Pi*(-144 - 52*v^2 + 49*v^4))/(512*v^2*(-1 + v^2)) + (105*a^2*C3*Pi*(48 + 512*v^2 + 105*v^4))/(256*v^4) + 
          (105*a^2*C4*Pi*(624 + 2128*v^2 + 107*v^4))/(1024*v^4) + (945*a^2*C2^2*Pi*(-16 - 128*v^2 + 15*v^4 + 31*v^6))/(1024*v^4*(-1 + v^2))) + 
        s^6*((15*C3^2*Pi)/(4*v^2) + (315*C5*Pi)/(32*v^2) - (2835*E5a*Pi)/(256*(-1 + v^2)) - (15*C2^2*Pi*(304 + 2164*v^2 + 3013*v^4))/(2048*v^2*(-1 + v^2)^2) + 
          C3*((3465*Pi)/(128*(-1 + v^2)) - (15*C2*Pi*(248 + 823*v^2))/(256*v^2*(-1 + v^2))) + C4*((-315*C2*Pi*(-16 - 16*v^2 + 11*v^4))/(2048*v^4) + 
            (315*Pi*(-32 - 68*v^2 + 19*v^4))/(1024*v^2*(-1 + v^2))) + E4a*((189*Pi*(-88 - 670*v^2 + 229*v^4))/(2048*(-1 + v^2)^2) - 
            (189*C2*Pi*(16 + 252*v^2 + 443*v^4))/(4096*v^2*(-1 + v^2)))) + s^5*((315*a*D5h*Pi*(-22 + v^2))/(256*(-1 + v^2)) - 
          (2205*a*D5i*Pi*(2 + v^2))/(256*(-1 + v^2)) - (2205*a*D5j*Pi*(2 + v^2))/(256*(-1 + v^2)) - (21*a*E5b*Pi*(4 + 5*v^2))/(64*v^2) + 
          (315*a*C2^2*Pi*(8 + 13*v^2))/(128*v^2*(-1 + v^2)) + (21*a*C5*Pi*(1200 + 2800*v^2 - 201*v^4))/(1024*v^4) - (315*a*D5d*Pi*(16 + 100*v^2 + 31*v^4))/
           (512*v^2*(-1 + v^2)) - (315*a*D5e*Pi*(16 + 100*v^2 + 31*v^4))/(512*v^2*(-1 + v^2)) + (105*a*D5b*Pi*(48 + 400*v^2 + 35*v^4))/(512*v^2*(-1 + v^2)) + 
          (105*a*D5c*Pi*(48 + 400*v^2 + 35*v^4))/(256*v^2*(-1 + v^2)) + (63*a*E4a*Pi*(16 + 208*v^2 + 49*v^4))/(2048*v^2*(-1 + v^2)) - 
          (105*a*D5f*Pi*(96 + 320*v^2 + 67*v^4))/(256*v^2*(-1 + v^2)) + (105*a*C4*Pi*(48 + 704*v^2 + 133*v^4))/(1024*v^4) + 
          C3*((-105*a*Pi*(-176 - 48*v^2 + 77*v^4))/(512*v^2*(-1 + v^2)) + (315*a*C2*Pi*(-16 - 128*v^2 + 15*v^4 + 31*v^6))/(512*v^4*(-1 + v^2)))))/b^8) + 
    G^3*((2*(-1 + 15*v^2 + 45*v^4 + 5*v^6))/(3*b^3*v^6) + ((-12*a*(1 + 10*v^2 + 5*v^4))/v^5 - (8*s*(1 + 10*v^2 + 5*v^4))/v^5)/b^4 + 
      (s^2*(32/5 + C2*(28/5 + 4/v^6 + 68/v^4 + 76/v^2) + 32/v^4 + 64/v^2) + (8*a*s*(1 + 35*v^2 + 55*v^4 + 5*v^6))/v^6 + 
        (4*a^2*(1 + 45*v^2 + 75*v^4 + 7*v^6))/v^6)/b^5 + ((-320*a^2*s*(1 + 5*v^2 + 2*v^4))/v^5 - (40*a^3*(9 + 50*v^2 + 21*v^4))/(3*v^5) + 
        s^3*((32*(5 + 3*v^2))/(3*v^3) - (8*C3*(5 + 10*v^2 + v^4))/v^5 - (8*C2*(5 + 30*v^2 + 13*v^4))/v^5) + 
        s^2*((-16*a*(5 + 30*v^2 + 13*v^4))/v^5 - (8*a*C2*(25 + 90*v^2 + 29*v^4))/v^5))/b^6 + 
      ((30*a^4*(1 + 25*v^2 + 35*v^4 + 3*v^6))/v^6 + (40*a^3*s*(3 + 65*v^2 + 85*v^4 + 7*v^6))/v^6 + 
        s^2*((48*a^2*(1 + 25*v^2 + 35*v^4 + 3*v^6))/v^6 + (12*a^2*C2*(11 + 175*v^2 + 185*v^4 + 13*v^6))/v^6) + 
        s^3*((-96*a*(35 + 112*v^2 + 13*v^4))/(35*v^4) + (24*a*C3*(105 + 1085*v^2 + 707*v^4 + 23*v^6))/(35*v^6) + (48*a*C2*(35 + 840*v^2 + 1183*v^4 + 102*v^6))/
           (35*v^6)) + s^4*(C4*(-46/35 + 18/v^6 + 82/v^4 + 22/v^2) - (416*(7 + v^2))/(35*v^2) - (96*D4e*(-63 - 18*v^2 + v^4))/(35*v^2*(-1 + v^2)) - 
          (192*D4f*(-63 - 18*v^2 + v^4))/(35*v^2*(-1 + v^2)) + (192*C3*(35 + 28*v^2 + v^4))/(35*v^4) - (8*E4b*(35 + 98*v^2 + 11*v^4))/(35*v^4) + 
          (48*C2*(35 + 63*v^2 + 57*v^4 + 5*v^6))/(35*v^4*(-1 + v^2)) + (96*D4c*(35 + 63*v^2 + 57*v^4 + 5*v^6))/(35*v^4*(-1 + v^2)) + 
          (16*D4a*(35 + 189*v^2 + 237*v^4 + 19*v^6))/(35*v^4*(-1 + v^2)) + (16*D4b*(35 + 189*v^2 + 237*v^4 + 19*v^6))/(35*v^4*(-1 + v^2)) + 
          (C2^2*(84 + 784*v^2 + 1176*v^4 - 432*v^6 - 76*v^8))/(7*v^6 - 7*v^8)))/b^7 + 
      ((-280*a^4*s*(7 + 30*v^2 + 11*v^4))/v^5 - (28*a^5*(15 + 70*v^2 + 27*v^4))/v^5 + s^2*((-112*a^3*(11 + 50*v^2 + 19*v^4))/v^5 - 
          (56*a^3*C2*(43 + 150*v^2 + 47*v^4))/v^5) + s^3*((32*a^2*(119 + 81*v^2))/(5*v^3) - (8*a^2*C3*(1015 + 2534*v^2 + 531*v^4))/(5*v^5) - 
          (8*a^2*C2*(1085 + 4942*v^2 + 1893*v^4))/(5*v^5)) + s^4*((64*a*E4b*(7 + 5*v^2))/(5*v^3) + (32*a*(49 + 47*v^2))/(5*v^3) - 
          (384*a*C2*(7 + 10*v^2 + 3*v^4))/(5*v^3*(-1 + v^2)) - (768*a*D4c*(7 + 10*v^2 + 3*v^4))/(5*v^3*(-1 + v^2)) - 
          (96*a*D4e*(21 + 54*v^2 + 5*v^4))/(5*v^3*(-1 + v^2)) - (192*a*D4f*(21 + 54*v^2 + 5*v^4))/(5*v^3*(-1 + v^2)) - 
          (28*a*C4*(105 + 154*v^2 + 13*v^4))/(5*v^5) - (32*a*D4a*(49 + 142*v^2 + 49*v^4))/(5*v^3*(-1 + v^2)) - (32*a*D4b*(49 + 142*v^2 + 49*v^4))/
           (5*v^3*(-1 + v^2)) - (16*a*C3*(175 + 714*v^2 + 183*v^4))/(5*v^5) + (8*a*C2^2*(49 + 189*v^2 + 3*v^4 - 49*v^6))/(v^5*(-1 + v^2))) + 
        s^5*(-256/(5*v) + (48*E5b*(7 + v^2))/(25*v^3) - (128*D4e*(9 + v^2))/(5*v*(-1 + v^2)) - (256*D4f*(9 + v^2))/(5*v*(-1 + v^2)) + 
          (128*D5i*(9 + v^2))/(5*v*(-1 + v^2)) + (128*D5j*(9 + v^2))/(5*v*(-1 + v^2)) + (8*E4b*(7 + 17*v^2))/(5*v^3) - 
          (16*D5h*(-63 - 18*v^2 + v^4))/(5*v^3*(-1 + v^2)) + (32*D5d*(21 + 54*v^2 + 5*v^4))/(5*v^3*(-1 + v^2)) + (32*D5e*(21 + 54*v^2 + 5*v^4))/
           (5*v^3*(-1 + v^2)) + (128*D5f*(63 + 72*v^2 + 5*v^4))/(15*v^3*(-1 + v^2)) + (4*C5*(-525 - 196*v^2 + 17*v^4))/(25*v^5) - 
          (16*D5b*(189 + 342*v^2 + 29*v^4))/(15*v^3*(-1 + v^2)) - (32*D5c*(189 + 342*v^2 + 29*v^4))/(15*v^3*(-1 + v^2)) - 
          (4*E4a*(63 + 306*v^2 + 31*v^4))/(25*v^3*(-1 + v^2)) - (4*C4*(105 + 322*v^2 + 37*v^4))/(5*v^5) - (16*D4a*(7 + 34*v^2 + 39*v^4))/(5*v^3*(-1 + v^2)) - 
          (16*D4b*(7 + 34*v^2 + 39*v^4))/(5*v^3*(-1 + v^2)) + (16*C2*(-49 - 94*v^2 + 63*v^4))/(5*v^3*(-1 + v^2)) - (4*C2^2*(-49 - 46*v^2 + 175*v^4))/
           (5*v^3*(-1 + v^2)) + (D4c*(672 + 960*v^2 + 928*v^4))/(5*v^3 - 5*v^5) + C3*((-32*(63 - 6*v^2 + 23*v^4))/(15*v^3*(-1 + v^2)) - 
            (16*C2*(-105 - 357*v^2 + 117*v^4 + 25*v^6))/(15*v^5*(-1 + v^2)))))/b^8 + 
      ((112*a^5*s*(5 + 95*v^2 + 115*v^4 + 9*v^6))/v^6 + (56*a^6*(5 + 105*v^2 + 135*v^4 + 11*v^6))/(3*v^6) + 
        s^2*((448*a^4*(1 + 20*v^2 + 25*v^4 + 2*v^6))/v^6 + (56*a^4*C2*(17 + 265*v^2 + 275*v^4 + 19*v^6))/v^6) + 
        s^3*((-128*a^3*(-35 + 336*v^2 + 1719*v^4 + 220*v^6))/(105*v^6) + (32*a^3*C3*(1085 + 12957*v^2 + 10103*v^4 + 495*v^6))/(35*v^6) + 
          (64*a^3*C2*(455 + 9058*v^2 + 11407*v^4 + 920*v^6))/(35*v^6)) + s^4*((-32*a^2*E4b*(91 + 386*v^2 + 51*v^4))/(35*v^4) - 
          (128*a^2*(105 + 475*v^2 + 68*v^4))/(35*v^4) + (384*a^2*D4e*(21 + 330*v^2 + 205*v^4 + 4*v^6))/(35*v^4*(-1 + v^2)) + 
          (768*a^2*D4f*(21 + 330*v^2 + 205*v^4 + 4*v^6))/(35*v^4*(-1 + v^2)) + (384*a^2*D4c*(91 + 583*v^2 + 417*v^4 + 29*v^6))/(35*v^4*(-1 + v^2)) + 
          (64*a^2*D4a*(133 + 1531*v^2 + 1579*v^4 + 117*v^6))/(35*v^4*(-1 + v^2)) + (64*a^2*D4b*(133 + 1531*v^2 + 1579*v^4 + 117*v^6))/(35*v^4*(-1 + v^2)) + 
          (128*a^2*C3*(315 + 6678*v^2 + 6831*v^4 + 400*v^6))/(105*v^6) + (8*a^2*C4*(8505 + 71925*v^2 + 36435*v^4 + 767*v^6))/(105*v^6) + 
          (64*a^2*C2*(-35 + 133*v^2 + 1819*v^4 + 1351*v^6 + 92*v^8))/(35*v^6*(-1 + v^2)) + (16*a^2*C2^2*(-95 - 1512*v^2 - 1374*v^4 + 944*v^6 + 117*v^8))/
           (5*v^6*(-1 + v^2))) + s^6*(15872/105 - (384*E5b)/(25*v^2) + (768*D5i)/(7 - 7*v^2) + (768*D5j)/(7 - 7*v^2) + 
          (512*D5f*(-6 + v^2))/(5*v^2*(-1 + v^2)) + (16*C3^2*(7 + v^2))/v^4 + (128*D5b*(9 + v^2))/(5*v^2*(-1 + v^2)) + (256*D5c*(9 + v^2))/(5*v^2*(-1 + v^2)) + 
          (448*C5*(15 + 2*v^2))/(25*v^4) - (768*D5d*(7 + 3*v^2))/(35*v^2*(-1 + v^2)) - (768*D5e*(7 + 3*v^2))/(35*v^2*(-1 + v^2)) - 
          (64*E5a*(35 + 3*v^2))/(7*v^2*(-1 + v^2)) + (384*D5h*(-21 + 11*v^2))/(35*v^2*(-1 + v^2)) - (128*C2*(-803 - 2673*v^2 + 26*v^4))/(385*v^2*(-1 + v^2)) - 
          (32*C2^2*(1848 + 4301*v^2 - 4862*v^4 - 2711*v^6 + 3224*v^8))/(385*v^4*(-1 + v^2)^2) + (16*C2^3*(-385 - 4004*v^2 - 3894*v^4 + 8668*v^6 + 8255*v^8))/
           (1155*v^6*(-1 + v^2)) + E4b*((64*(13 + 47*v^2 - 10*v^4))/(35*v^2*(-1 + v^2)) + (32*C2*(-7 - 10*v^2 + 5*v^4))/(35*v^4)) + 
          D4e*((-2304*C2*(-11 + 11*v^2 + 20*v^4))/(385*v^2*(-1 + v^2)) + (768*(-341 - 93*v^2 + 54*v^4))/(385*(-1 + v^2)^2)) + 
          D4f*((-4608*C2*(-11 + 11*v^2 + 20*v^4))/(385*v^2*(-1 + v^2)) + (1536*(-341 - 93*v^2 + 54*v^4))/(385*(-1 + v^2)^2)) + 
          C3*((1024*(120 - 53*v^2 + 3*v^4))/(105*v^2*(-1 + v^2)) + (64*C2*(-287 - 1084*v^2 + 151*v^4))/(35*v^4*(-1 + v^2))) + 
          C4*((16*C2*(105 + 259*v^2 - 17*v^4 + 5*v^6))/(35*v^6) - (32*(945 + 2709*v^2 - 1033*v^4 + 19*v^6))/(105*v^4*(-1 + v^2))) + 
          D4c*((768*(-143 - 374*v^2 - 373*v^4 + 130*v^6))/(385*v^2*(-1 + v^2)^2) - (384*C2*(-77 - 33*v^2 + 165*v^4 + 185*v^6))/(385*v^4*(-1 + v^2))) + 
          D4a*((128*(-143 - 1056*v^2 - 1559*v^4 + 478*v^6))/(385*v^2*(-1 + v^2)^2) - (64*C2*(-77 - 165*v^2 + 297*v^4 + 665*v^6))/(385*v^4*(-1 + v^2))) + 
          D4b*((128*(-143 - 1056*v^2 - 1559*v^4 + 478*v^6))/(385*v^2*(-1 + v^2)^2) - (64*C2*(-77 - 165*v^2 + 297*v^4 + 665*v^6))/(385*v^4*(-1 + v^2))) + 
          E4a*((144*C2*(-231 - 4499*v^2 - 9845*v^4 + 975*v^6))/(1925*v^4*(-1 + v^2)) - (32*(14421 + 142186*v^2 - 58315*v^4 + 6308*v^6))/
             (1925*v^2*(-1 + v^2)^2))) + s^5*((1024*a*(3 + v^2))/(15*v^2) + (128*a*D5h*(-351 - 50*v^2 + v^4))/(35*v^2*(-1 + v^2)) - 
          (1024*a*D5i*(18 + 31*v^2 + v^4))/(35*v^2*(-1 + v^2)) - (1024*a*D5j*(18 + 31*v^2 + v^4))/(35*v^2*(-1 + v^2)) + 
          (1024*a*D4e*(297 + 363*v^2 + 10*v^4))/(385*v^2*(-1 + v^2)) + (2048*a*D4f*(297 + 363*v^2 + 10*v^4))/(385*v^2*(-1 + v^2)) - 
          (128*a*E5b*(126 + 387*v^2 + 23*v^4))/(525*v^4) - (64*a*E4b*(21 + 219*v^2 + 56*v^4))/(105*v^4) + (16*a*C5*(23625 + 125685*v^2 + 22023*v^4 - 677*v^6))/
           (1575*v^6) - (512*a*D5f*(2079 + 13365*v^2 + 6941*v^4 + 215*v^6))/(1155*v^4*(-1 + v^2)) + (128*a*D5b*(2079 + 28314*v^2 + 14575*v^4 + 232*v^6))/
           (1155*v^4*(-1 + v^2)) + (256*a*D5c*(2079 + 28314*v^2 + 14575*v^4 + 232*v^6))/(1155*v^4*(-1 + v^2)) + 
          (32*a*E4a*(693 + 13662*v^2 + 12133*v^4 + 312*v^6))/(1925*v^4*(-1 + v^2)) + (256*a*D4c*(231 + 2178*v^2 + 2607*v^4 + 344*v^6))/(385*v^4*(-1 + v^2)) + 
          (32*a*C4*(945 + 22554*v^2 + 17181*v^4 + 488*v^6))/(315*v^6) - (128*a*D5d*(2079 + 21285*v^2 + 16841*v^4 + 595*v^6))/(1155*v^4*(-1 + v^2)) - 
          (128*a*D5e*(2079 + 21285*v^2 + 16841*v^4 + 595*v^6))/(1155*v^4*(-1 + v^2)) - (128*a*C2*(-1155 - 7370*v^2 + 2189*v^4 + 976*v^6))/
           (385*v^4*(-1 + v^2)) + (128*a*D4a*(231 + 4554*v^2 + 9911*v^4 + 1384*v^6))/(1155*v^4*(-1 + v^2)) + (128*a*D4b*(231 + 4554*v^2 + 9911*v^4 + 1384*v^6))/
           (1155*v^4*(-1 + v^2)) + (32*a*C2^2*(-385 - 3080*v^2 - 4829*v^4 + 15686*v^6 + 2768*v^8))/(385*v^6*(-1 + v^2)) + 
          C3*((256*a*(3465 + 12276*v^2 + 3773*v^4 + 886*v^6))/(3465*v^4*(-1 + v^2)) + (64*a*C2*(-10395 - 146916*v^2 - 87714*v^4 + 77660*v^6 + 4165*v^8))/
             (3465*v^6*(-1 + v^2)))))/b^9) + G^4*((105*Pi*(16 + 16*v^2 + v^4))/(64*b^4*v^4) + 
      ((-21*a*Pi*(8 + 20*v^2 + 5*v^4))/(2*v^5) - (105*Pi*s*(8 + 20*v^2 + 5*v^4))/(16*v^5))/b^5 + 
      ((105*a*Pi*s*(24 + 140*v^2 + 95*v^4 + 5*v^6))/(16*v^6) + (105*a^2*Pi*(64 + 400*v^2 + 280*v^4 + 15*v^6))/(64*v^6) + 
        s^2*((75*C2*Pi*(32 + 128*v^2 + 68*v^4 + 3*v^6))/(64*v^6) + (75*Pi*(16 + 120*v^2 + 90*v^4 + 5*v^6))/(64*v^6)))/b^6 + 
      ((-315*a^2*Pi*s*(16 + 248*v^2 + 410*v^4 + 85*v^6))/(32*v^7) - (15*a^3*Pi*(16 + 280*v^2 + 490*v^4 + 105*v^6))/(4*v^7) + 
        s^2*((-45*a*C2*Pi*(8 + 88*v^2 + 115*v^4 + 20*v^6))/(4*v^7) - (45*a*Pi*(8 + 144*v^2 + 255*v^4 + 55*v^6))/(8*v^7)) + 
        s^3*((105*Pi*(8 + 20*v^2 + 5*v^4))/(32*v^5) - (15*C3*Pi*(16 + 120*v^2 + 90*v^4 + 5*v^6))/(16*v^7) - (45*C2*Pi*(16 + 232*v^2 + 370*v^4 + 75*v^6))/
           (32*v^7)))/b^7 + ((105*a^3*Pi*s*(16 + 952*v^2 + 3850*v^4 + 2205*v^6 + 105*v^8))/(32*v^8) + 
        (105*a^4*Pi*(128 + 8960*v^2 + 39200*v^4 + 23520*v^6 + 1155*v^8))/(1024*v^8) + 
        s^2*((105*a^2*C2*Pi*(64 + 2720*v^2 + 8760*v^4 + 4220*v^6 + 175*v^8))/(128*v^8) + (105*a^2*Pi*(32 + 2032*v^2 + 8580*v^4 + 5050*v^6 + 245*v^8))/
           (128*v^8)) + s^3*((-3675*a*Pi*(16 + 16*v^2 + v^4))/(256*v^4) + (105*a*C3*Pi*(128 + 3456*v^2 + 7680*v^4 + 2320*v^6 + 45*v^8))/(512*v^8) + 
          (105*a*C2*Pi*(128 + 6784*v^2 + 25920*v^4 + 14320*v^6 + 665*v^8))/(512*v^8)) + s^4*((-12495*Pi*(16 + 16*v^2 + v^4))/(1024*v^4) - 
          (1323*D4e*Pi*(-160 - 240*v^2 - 30*v^4 + v^6))/(1024*v^4*(-1 + v^2)) - (1323*D4f*Pi*(-160 - 240*v^2 - 30*v^4 + v^6))/(512*v^4*(-1 + v^2)) + 
          (735*C3*Pi*(64 + 176*v^2 + 56*v^4 + v^6))/(256*v^6) - (105*E4b*Pi*(64 + 368*v^2 + 248*v^4 + 13*v^6))/(1024*v^6) + 
          (441*C2*Pi*(-160 + 720*v^2 + 690*v^4 + 37*v^6))/(1024*v^4*(-1 + v^2)) - (105*C4*Pi*(-128 - 1536*v^2 - 2016*v^4 - 256*v^6 + 9*v^8))/(2048*v^8) + 
          (63*D4c*Pi*(640 + 3040*v^2 + 3840*v^4 + 1430*v^6 + 59*v^8))/(512*v^6*(-1 + v^2)) + (21*D4a*Pi*(640 + 6400*v^2 + 13920*v^4 + 5840*v^6 + 227*v^8))/
           (1024*v^6*(-1 + v^2)) + (21*D4b*Pi*(640 + 6400*v^2 + 13920*v^4 + 5840*v^6 + 227*v^8))/(1024*v^6*(-1 + v^2)) + 
          (21*C2^2*Pi*(-640 - 13440*v^2 - 41760*v^4 - 9440*v^6 + 10545*v^8 + 681*v^10))/(2048*v^8*(-1 + v^2))))/b^8 + 
      ((-105*a^5*Pi*(64 + 784*v^2 + 1176*v^4 + 231*v^6))/(16*v^7) - (105*a^4*Pi*s*(2368 + 26320*v^2 + 37240*v^4 + 7035*v^6))/(128*v^7) + 
        s^2*((-105*a^3*C2*Pi*(40 + 356*v^2 + 425*v^4 + 70*v^6))/(2*v^7) - (105*a^3*Pi*(56 + 636*v^2 + 915*v^4 + 175*v^6))/(4*v^7)) + 
        s^3*((-315*a^2*C3*Pi*(8 + 52*v^2 + 45*v^4 + 5*v^6))/(2*v^7) + (105*a^2*Pi*(-16 - 56*v^2 + 70*v^4 + 35*v^6))/(16*v^7) - 
          (315*a^2*C2*Pi*(96 + 992*v^2 + 1340*v^4 + 245*v^6))/(16*v^7)) + s^4*((105*a*Pi*(26 + 83*v^2 + 23*v^4))/(4*v^5) + 
          (105*a*E4b*Pi*(80 + 176*v^2 + 41*v^4))/(64*v^5) - (189*a*D4e*Pi*(80 + 480*v^2 + 285*v^4 + 13*v^6))/(32*v^5*(-1 + v^2)) - 
          (189*a*D4f*Pi*(80 + 480*v^2 + 285*v^4 + 13*v^6))/(16*v^5*(-1 + v^2)) - (105*a*C4*Pi*(128 + 528*v^2 + 288*v^4 + 13*v^6))/(32*v^7) - 
          (63*a*D4c*Pi*(400 + 1200*v^2 + 855*v^4 + 119*v^6))/(16*v^5*(-1 + v^2)) - (21*a*D4a*Pi*(320 + 1680*v^2 + 1620*v^4 + 241*v^6))/(16*v^5*(-1 + v^2)) - 
          (21*a*D4b*Pi*(320 + 1680*v^2 + 1620*v^4 + 241*v^6))/(16*v^5*(-1 + v^2)) - (105*a*C3*Pi*(320 + 2960*v^2 + 2936*v^4 + 351*v^6))/(64*v^7) - 
          (21*a*C2^2*Pi*(-640 - 5040*v^2 - 4800*v^4 + 2035*v^6 + 723*v^8))/(32*v^7*(-1 + v^2)) - 
          (21*a*C2*Pi*(-320 - 2800*v^2 + 2520*v^4 + 13055*v^6 + 2989*v^8))/(64*v^7*(-1 + v^2))) + 
        s^5*((-315*Pi*(8 + 3*v^2))/(128*v^3) + (63*E5b*Pi*(16 + 16*v^2 + v^4))/(64*v^5) - (567*D4e*Pi*(80 + 60*v^2 + 3*v^4))/(64*v^3*(-1 + v^2)) - 
          (567*D4f*Pi*(80 + 60*v^2 + 3*v^4))/(32*v^3*(-1 + v^2)) + (567*D5i*Pi*(80 + 60*v^2 + 3*v^4))/(128*v^3*(-1 + v^2)) + 
          (567*D5j*Pi*(80 + 60*v^2 + 3*v^4))/(128*v^3*(-1 + v^2)) + (105*E4b*Pi*(16 + 64*v^2 + 19*v^4))/(64*v^5) - (189*D5h*Pi*(-160 - 240*v^2 - 30*v^4 + v^6))/
           (128*v^5*(-1 + v^2)) + (21*C5*Pi*(-160 - 352*v^2 - 52*v^4 + 3*v^6))/(64*v^7) - (189*E4a*Pi*(32 + 240*v^2 + 150*v^4 + 7*v^6))/(512*v^5*(-1 + v^2)) - 
          (189*D5b*Pi*(160 + 560*v^2 + 270*v^4 + 11*v^6))/(128*v^5*(-1 + v^2)) - (189*D5c*Pi*(160 + 560*v^2 + 270*v^4 + 11*v^6))/(64*v^5*(-1 + v^2)) + 
          (63*D5d*Pi*(160 + 720*v^2 + 390*v^4 + 17*v^6))/(64*v^5*(-1 + v^2)) + (63*D5e*Pi*(160 + 720*v^2 + 390*v^4 + 17*v^6))/(64*v^5*(-1 + v^2)) + 
          (63*D5f*Pi*(640 + 1680*v^2 + 660*v^4 + 23*v^6))/(64*v^5*(-1 + v^2)) - (105*C4*Pi*(192 + 1136*v^2 + 776*v^4 + 41*v^6))/(256*v^7) - 
          (63*D4c*Pi*(160 + 480*v^2 + 540*v^4 + 107*v^6))/(32*v^5*(-1 + v^2)) - (21*D4a*Pi*(160 + 1200*v^2 + 2070*v^4 + 431*v^6))/(64*v^5*(-1 + v^2)) - 
          (21*D4b*Pi*(160 + 1200*v^2 + 2070*v^4 + 431*v^6))/(64*v^5*(-1 + v^2)) + (21*C2*Pi*(-1040 - 3600*v^2 + 255*v^4 + 524*v^6))/(64*v^5*(-1 + v^2)) - 
          (21*C2^2*Pi*(-640 - 8320*v^2 - 16800*v^4 + 9640*v^6 + 4537*v^8))/(512*v^7*(-1 + v^2)) + 
          C3*((-21*Pi*(-160 + 240*v^2 + 990*v^4 + 217*v^6))/(64*v^5*(-1 + v^2)) - (21*C2*Pi*(-320 - 2160*v^2 - 840*v^4 + 695*v^6 + 51*v^8))/
             (64*v^7*(-1 + v^2)))))/b^9 + ((945*a^5*Pi*s*(64 + 2800*v^2 + 9800*v^4 + 5145*v^6 + 231*v^8))/(128*v^8) + 
        (63*a^6*Pi*(640 + 31360*v^2 + 117600*v^4 + 64680*v^6 + 3003*v^8))/(512*v^8) + 
        s^2*((945*a^4*C2*Pi*(384 + 13504*v^2 + 40000*v^4 + 18340*v^6 + 735*v^8))/(512*v^8) + (945*a^4*Pi*(256 + 11232*v^2 + 39600*v^4 + 20930*v^6 + 945*v^8))/
           (512*v^8)) + s^3*((-315*a^3*Pi*(-128 - 3584*v^2 - 5600*v^4 + 105*v^8))/(512*v^8) + 
          (315*a^3*C3*Pi*(2176 + 57472*v^2 + 131040*v^4 + 45320*v^6 + 1295*v^8))/(1024*v^8) + 
          (945*a^3*C2*Pi*(896 + 35968*v^2 + 119200*v^4 + 60200*v^6 + 2625*v^8))/(1024*v^8)) + 
        s^4*((-945*a^2*E4b*Pi*(224 + 2224*v^2 + 1714*v^4 + 95*v^6))/(2048*v^6) - (945*a^2*Pi*(800 + 8816*v^2 + 7766*v^4 + 471*v^6))/(1024*v^6) + 
          (1701*a^2*D4e*Pi*(320 + 9120*v^2 + 16980*v^4 + 3994*v^6 + 45*v^8))/(2048*v^6*(-1 + v^2)) + 
          (1701*a^2*D4f*Pi*(320 + 9120*v^2 + 16980*v^4 + 3994*v^6 + 45*v^8))/(1024*v^6*(-1 + v^2)) + 
          (945*a^2*C4*Pi*(896 + 16320*v^2 + 26304*v^4 + 6004*v^6 + 75*v^8))/(2048*v^8) + (945*a^2*C3*Pi*(384 + 15296*v^2 + 41792*v^4 + 16052*v^6 + 495*v^8))/
           (1024*v^8) + (567*a^2*D4c*Pi*(2240 + 28640*v^2 + 44940*v^4 + 15022*v^6 + 535*v^8))/(1024*v^6*(-1 + v^2)) + 
          (189*a^2*D4a*Pi*(3200 + 64640*v^2 + 145920*v^4 + 58216*v^6 + 2155*v^8))/(2048*v^6*(-1 + v^2)) + 
          (189*a^2*D4b*Pi*(3200 + 64640*v^2 + 145920*v^4 + 58216*v^6 + 2155*v^8))/(2048*v^6*(-1 + v^2)) + 
          (189*a^2*C2^2*Pi*(-3200 - 96960*v^2 - 259520*v^4 + 380*v^6 + 80859*v^8 + 4310*v^10))/(2048*v^8*(-1 + v^2)) + 
          (189*a^2*C2*Pi*(-1280 - 41920*v^2 - 70560*v^4 + 216020*v^6 + 163996*v^8 + 7875*v^10))/(2048*v^8*(-1 + v^2))) + 
        s^6*((-189*E5b*Pi*(8 + 3*v^2))/(32*v^4) - (6237*D5i*Pi*(10 + 3*v^2))/(128*v^2*(-1 + v^2)) - (6237*D5j*Pi*(10 + 3*v^2))/(128*v^2*(-1 + v^2)) + 
          (2079*Pi*(180 + 11*v^2))/(512*v^2) + (315*C3^2*Pi*(16 + 16*v^2 + v^4))/(32*v^6) + (189*D5f*Pi*(-640 - 370*v^2 + 9*v^4))/(64*v^4*(-1 + v^2)) - 
          (315*E5a*Pi*(752 + 520*v^2 + 15*v^4))/(512*v^4*(-1 + v^2)) + (567*D5h*Pi*(-160 - 10*v^2 + 27*v^4))/(128*v^4*(-1 + v^2)) - 
          (189*D5d*Pi*(160 + 230*v^2 + 39*v^4))/(64*v^4*(-1 + v^2)) - (189*D5e*Pi*(160 + 230*v^2 + 39*v^4))/(64*v^4*(-1 + v^2)) + 
          (63*C5*Pi*(720 + 704*v^2 + 39*v^4))/(128*v^6) + (189*D5b*Pi*(480 + 470*v^2 + 51*v^4))/(128*v^4*(-1 + v^2)) + 
          (189*D5c*Pi*(480 + 470*v^2 + 51*v^4))/(64*v^4*(-1 + v^2)) - (63*C2*Pi*(-67520 - 283080*v^2 - 14172*v^4 + 4841*v^6))/(4096*v^4*(-1 + v^2)) + 
          (63*C2^3*Pi*(-640 - 10560*v^2 - 25280*v^4 + 14020*v^6 + 39087*v^8 + 2678*v^10))/(4096*v^8*(-1 + v^2)) - 
          (63*C2^2*Pi*(66560 + 144960*v^2 - 706840*v^4 - 434012*v^6 + 177579*v^8 + 11728*v^10))/(16384*v^6*(-1 + v^2)^2) + 
          D4e*((-2835*C2*Pi*(-320 - 40*v^2 + 732*v^4 + 57*v^6))/(4096*v^4*(-1 + v^2)) + (567*Pi*(-19640 - 11392*v^2 + 3769*v^4 + 93*v^6))/
             (4096*v^2*(-1 + v^2)^2)) + D4f*((-2835*C2*Pi*(-320 - 40*v^2 + 732*v^4 + 57*v^6))/(2048*v^4*(-1 + v^2)) + 
            (567*Pi*(-19640 - 11392*v^2 + 3769*v^4 + 93*v^6))/(2048*v^2*(-1 + v^2)^2)) + E4b*((63*C2*Pi*(-480 - 1520*v^2 - 290*v^4 + 13*v^6))/(2048*v^6) - 
            (63*Pi*(-2640 - 12000*v^2 + 1483*v^4 + 287*v^6))/(2048*v^4*(-1 + v^2))) + C4*((-315*C2*Pi*(-1152 - 6528*v^2 - 4768*v^4 - 328*v^6 + 5*v^8))/
             (8192*v^8) + (315*Pi*(-5472 - 24400*v^2 + 1310*v^4 + 4083*v^6 + 26*v^8))/(4096*v^6*(-1 + v^2))) + 
          C3*((63*Pi*(17760 - 4460*v^2 - 2714*v^4 + 139*v^6))/(512*v^4*(-1 + v^2)) + (63*C2*Pi*(-14240 - 76240*v^2 - 12310*v^4 + 7943*v^6 + 38*v^8))/
             (1024*v^6*(-1 + v^2))) + D4c*((-945*C2*Pi*(-384 - 832*v^2 + 720*v^4 + 1668*v^6 + 115*v^8))/(2048*v^6*(-1 + v^2)) + 
            (189*Pi*(-10560 - 37440*v^2 - 44936*v^4 + 10627*v^6 + 799*v^8))/(2048*v^4*(-1 + v^2)^2)) + 
          D4a*((3465*Pi*(-192 - 1752*v^2 - 3236*v^4 + 679*v^6 + 55*v^8))/(4096*v^4*(-1 + v^2)^2) - 
            (63*C2*Pi*(-1920 - 8960*v^2 + 1680*v^4 + 26448*v^6 + 2057*v^8))/(4096*v^6*(-1 + v^2))) + 
          D4b*((3465*Pi*(-192 - 1752*v^2 - 3236*v^4 + 679*v^6 + 55*v^8))/(4096*v^4*(-1 + v^2)^2) - 
            (63*C2*Pi*(-1920 - 8960*v^2 + 1680*v^4 + 26448*v^6 + 2057*v^8))/(4096*v^6*(-1 + v^2))) + 
          E4a*((-2079*Pi*(14080 + 184000*v^2 - 17656*v^4 - 13228*v^6 + 829*v^8))/(81920*v^4*(-1 + v^2)^2) + 
            (189*C2*Pi*(-17280 - 433920*v^2 - 1355120*v^4 - 193392*v^6 + 11297*v^8))/(163840*v^6*(-1 + v^2)))) + 
        s^5*((567*a*Pi*(-80 + 3*v^4))/(512*v^4) + (1701*a*D5h*Pi*(-1600 - 1320*v^2 - 84*v^4 + v^6))/(1024*v^4*(-1 + v^2)) - 
          (5103*a*D5i*Pi*(160 + 640*v^2 + 198*v^4 + 3*v^6))/(1024*v^4*(-1 + v^2)) - (5103*a*D5j*Pi*(160 + 640*v^2 + 198*v^4 + 3*v^6))/(1024*v^4*(-1 + v^2)) + 
          (5103*a*D4e*Pi*(960 + 2920*v^2 + 828*v^4 + 11*v^6))/(2048*v^4*(-1 + v^2)) + (5103*a*D4f*Pi*(960 + 2920*v^2 + 828*v^4 + 11*v^6))/
           (1024*v^4*(-1 + v^2)) - (567*a*E5b*Pi*(160 + 1040*v^2 + 470*v^4 + 13*v^6))/(2560*v^6) - (189*a*E4b*Pi*(160 + 2800*v^2 + 3070*v^4 + 207*v^6))/
           (1024*v^6) + (1701*a*D5b*Pi*(640 + 14080*v^2 + 20080*v^4 + 3920*v^6 + 33*v^8))/(4096*v^6*(-1 + v^2)) + 
          (1701*a*D5c*Pi*(640 + 14080*v^2 + 20080*v^4 + 3920*v^6 + 33*v^8))/(2048*v^6*(-1 + v^2)) + 
          (945*a*C4*Pi*(384 + 15232*v^2 + 31264*v^4 + 8344*v^6 + 117*v^8))/(4096*v^8) + (1701*a*E4a*Pi*(640 + 19200*v^2 + 40560*v^4 + 10256*v^6 + 129*v^8))/
           (81920*v^6*(-1 + v^2)) - (567*a*D5f*Pi*(3840 + 44800*v^2 + 56040*v^4 + 11400*v^6 + 179*v^8))/(2048*v^6*(-1 + v^2)) - 
          (567*a*D5d*Pi*(1920 + 32000*v^2 + 55920*v^4 + 14160*v^6 + 247*v^8))/(4096*v^6*(-1 + v^2)) - 
          (567*a*D5e*Pi*(1920 + 32000*v^2 + 55920*v^4 + 14160*v^6 + 247*v^8))/(4096*v^6*(-1 + v^2)) - 
          (189*a*C5*Pi*(-16000 - 179200*v^2 - 169120*v^4 - 13680*v^6 + 249*v^8))/(20480*v^8) + 
          (567*a*D4c*Pi*(640 + 10560*v^2 + 20880*v^4 + 9932*v^6 + 459*v^8))/(1024*v^6*(-1 + v^2)) + 
          (189*a*D4a*Pi*(640 + 19200*v^2 + 66960*v^4 + 38768*v^6 + 1845*v^8))/(2048*v^6*(-1 + v^2)) + 
          (189*a*D4b*Pi*(640 + 19200*v^2 + 66960*v^4 + 38768*v^6 + 1845*v^8))/(2048*v^6*(-1 + v^2)) - 
          (189*a*C2*Pi*(-8000 - 91680*v^2 - 61860*v^4 + 31262*v^6 + 2865*v^8))/(2048*v^6*(-1 + v^2)) + 
          (189*a*C2^2*Pi*(-2560 - 74880*v^2 - 301440*v^4 + 20560*v^6 + 202548*v^8 + 12915*v^10))/(8192*v^8*(-1 + v^2)) + 
          C3*((189*a*Pi*(-12800 - 16320*v^2 + 79080*v^4 + 51956*v^6 + 2331*v^8))/(4096*v^6*(-1 + v^2)) + 
            (189*a*C2*Pi*(-1920 - 48000*v^2 - 95840*v^4 + 20520*v^6 + 20499*v^8 + 494*v^10))/(2048*v^8*(-1 + v^2)))))/b^10) + 
    G^5*((42/5 + 2/(5*v^10) - 6/v^8 + 84/v^6 + 420/v^4 + 210/v^2)/b^5 + ((-20*a*(-1 + 36*v^2 + 378*v^4 + 420*v^6 + 63*v^8))/(3*v^9) - 
        (4*s*(-1 + 36*v^2 + 378*v^4 + 420*v^6 + 63*v^8))/v^9)/b^6 + ((4*a*s*(-1 + 99*v^2 + 2142*v^4 + 4830*v^6 + 1827*v^8 + 63*v^10))/v^10 + 
        (2*a^2*(-1 + 135*v^2 + 3150*v^4 + 7350*v^6 + 2835*v^8 + 99*v^10))/v^10 + s^2*(C2*(22 - 2/v^10 + 94/v^8 + 1372/v^6 + 2380/v^4 + 742/v^2) + 
          (48*(1 + 28*v^2 + 70*v^4 + 28*v^6 + v^8))/v^8))/b^7 + ((-140*a^3*(1 + 60*v^2 + 294*v^4 + 252*v^6 + 33*v^8))/v^9 - 
        (28*a^2*s*(13 + 684*v^2 + 3150*v^4 + 2604*v^6 + 333*v^8))/v^9 + s^3*((-28*C3*(1 + 28*v^2 + 70*v^4 + 28*v^6 + v^8))/v^9 - 
          (56*C2*(1 + 44*v^2 + 182*v^4 + 140*v^6 + 17*v^8))/v^9) + s^2*((-112*a*(1 + 60*v^2 + 294*v^4 + 252*v^6 + 33*v^8))/v^9 - 
          (28*a*C2*(7 + 260*v^2 + 938*v^4 + 644*v^6 + 71*v^8))/v^9))/b^8 + ((112*a^3*s*(1 + 189*v^2 + 1890*v^4 + 3234*v^6 + 1053*v^8 + 33*v^10))/v^10 + 
        (28*a^4*(3 + 675*v^2 + 7350*v^4 + 13230*v^6 + 4455*v^8 + 143*v^10))/(3*v^10) + s^3*((512*a*(9 + 84*v^2 + 126*v^4 + 36*v^6 + v^8))/(9*v^8) + 
          (16*a*C3*(27 + 2259*v^2 + 13062*v^4 + 13230*v^6 + 2367*v^8 + 31*v^10))/(9*v^10) + (64*a*C2*(3 + 444*v^2 + 3906*v^4 + 6132*v^6 + 1875*v^8 + 56*v^10))/
           (3*v^10)) + s^2*((64*a^2*(1 + 192*v^2 + 1974*v^4 + 3444*v^6 + 1137*v^8 + 36*v^10))/v^10 + 
          (8*a^2*C2*(13 + 1733*v^2 + 13706*v^4 + 19586*v^6 + 5513*v^8 + 153*v^10))/v^10) + 
        s^4*(C4*(-124/63 + 12/v^10 + 460/v^8 + 5000/(3*v^6) + 1080/v^4 + 580/(7*v^2)) - (2048*(21 + 63*v^2 + 27*v^4 + v^6))/(21*v^6) - 
          (512*D4e*(-231 - 924*v^2 - 594*v^4 - 44*v^6 + v^8))/(77*v^6*(-1 + v^2)) - (1024*D4f*(-231 - 924*v^2 - 594*v^4 - 44*v^6 + v^8))/(77*v^6*(-1 + v^2)) + 
          (1024*C3*(63 + 462*v^2 + 504*v^4 + 90*v^6 + v^8))/(63*v^8) - (32*E4b*(21 + 252*v^2 + 462*v^4 + 156*v^6 + 5*v^8))/(21*v^8) + 
          (128*D4c*(231 + 2541*v^2 + 6006*v^4 + 4554*v^6 + 979*v^8 + 25*v^10))/(77*v^8*(-1 + v^2)) + 
          (256*C2*(-77 - 1155*v^2 - 462*v^4 + 3630*v^6 + 1595*v^8 + 53*v^10))/(77*v^8*(-1 + v^2)) + 
          (64*D4a*(231 + 4389*v^2 + 17094*v^4 + 17226*v^6 + 3971*v^8 + 97*v^10))/(231*v^8*(-1 + v^2)) + 
          (64*D4b*(231 + 4389*v^2 + 17094*v^4 + 17226*v^6 + 3971*v^8 + 97*v^10))/(231*v^8*(-1 + v^2)) + 
          (16*C2^2*(-33 - 1980*v^2 - 12837*v^4 - 14784*v^6 + 2277*v^8 + 2684*v^10 + 97*v^12))/(33*v^10*(-1 + v^2))))/b^9 + 
      ((-168*a^4*s*(69 + 1740*v^2 + 6174*v^4 + 4428*v^6 + 517*v^8))/v^9 - (168*a^5*(75 + 2100*v^2 + 7938*v^4 + 5940*v^6 + 715*v^8))/(5*v^9) + 
        s^3*((-128*a^2*(9 + 204*v^2 + 630*v^4 + 396*v^6 + 41*v^8))/v^9 - (16*a^2*C3*(387 + 5748*v^2 + 12978*v^4 + 5940*v^6 + 419*v^8))/v^9 - 
          (96*a^2*C2*(123 + 2676*v^2 + 8610*v^4 + 5748*v^6 + 635*v^8))/v^9) + s^2*((-576*a^3*(17 + 428*v^2 + 1526*v^4 + 1100*v^6 + 129*v^8))/v^9 - 
          (48*a^3*C2*(237 + 4748*v^2 + 14126*v^4 + 8780*v^6 + 909*v^8))/v^9) + s^4*((384*a*E4b*(21 + 105*v^2 + 87*v^4 + 11*v^6))/(7*v^7) + 
          (128*a*(357 + 2709*v^2 + 2799*v^4 + 407*v^6))/(7*v^7) - (1152*a*D4e*(231 + 2772*v^2 + 4554*v^4 + 1364*v^6 + 39*v^8))/(77*v^7*(-1 + v^2)) - 
          (2304*a*D4f*(231 + 2772*v^2 + 4554*v^4 + 1364*v^6 + 39*v^8))/(77*v^7*(-1 + v^2)) - (4608*a*D4c*(231 + 1386*v^2 + 1980*v^4 + 814*v^6 + 69*v^8))/
           (77*v^7*(-1 + v^2)) - (8*a*C4*(1701 + 16716*v^2 + 26334*v^4 + 7884*v^6 + 229*v^8))/(7*v^9) - 
          (64*a*C3*(315 + 6216*v^2 + 15750*v^4 + 7632*v^6 + 551*v^8))/(7*v^9) - (384*a*D4a*(693 + 6468*v^2 + 12870*v^4 + 6292*v^6 + 557*v^8))/
           (77*v^7*(-1 + v^2)) - (384*a*D4b*(693 + 6468*v^2 + 12870*v^4 + 6292*v^6 + 557*v^8))/(77*v^7*(-1 + v^2)) - 
          (96*a*C2^2*(-297 - 4719*v^2 - 11946*v^4 - 2574*v^6 + 3619*v^8 + 557*v^10))/(11*v^9*(-1 + v^2)) - 
          (384*a*C2*(-231 - 5775*v^2 - 14322*v^4 + 18414*v^6 + 25465*v^8 + 3329*v^10))/(77*v^9*(-1 + v^2))) + 
        s^5*((3072*(21 + 30*v^2 + 5*v^4))/(35*v^5) + (288*E4b*(1 + 7*v^2 + 7*v^4 + v^6))/v^7 + (192*E5b*(21 + 63*v^2 + 27*v^4 + v^6))/(35*v^7) - 
          (3456*D4e*(231 + 495*v^2 + 165*v^4 + 5*v^6))/(77*v^5*(-1 + v^2)) - (6912*D4f*(231 + 495*v^2 + 165*v^4 + 5*v^6))/(77*v^5*(-1 + v^2)) + 
          (1152*D5i*(231 + 495*v^2 + 165*v^4 + 5*v^6))/(77*v^5*(-1 + v^2)) + (1152*D5j*(231 + 495*v^2 + 165*v^4 + 5*v^6))/(77*v^5*(-1 + v^2)) - 
          (576*D5h*(-231 - 924*v^2 - 594*v^4 - 44*v^6 + v^8))/(77*v^7*(-1 + v^2)) - (144*C4*(21 + 252*v^2 + 462*v^4 + 156*v^6 + 5*v^8))/(7*v^9) + 
          (768*D5f*(462 + 2541*v^2 + 2673*v^4 + 583*v^6 + 13*v^8))/(77*v^7*(-1 + v^2)) + (8*C5*(-945 - 6216*v^2 - 5418*v^4 - 432*v^6 + 19*v^8))/(35*v^9) + 
          (384*D5d*(231 + 1848*v^2 + 2574*v^4 + 704*v^6 + 19*v^8))/(77*v^7*(-1 + v^2)) + (384*D5e*(231 + 1848*v^2 + 2574*v^4 + 704*v^6 + 19*v^8))/
           (77*v^7*(-1 + v^2)) - (192*D5b*(693 + 4620*v^2 + 5742*v^4 + 1452*v^6 + 37*v^8))/(77*v^7*(-1 + v^2)) - 
          (384*D5c*(693 + 4620*v^2 + 5742*v^4 + 1452*v^6 + 37*v^8))/(77*v^7*(-1 + v^2)) - (144*E4a*(231 + 2772*v^2 + 4554*v^4 + 1364*v^6 + 39*v^8))/
           (385*v^7*(-1 + v^2)) - (3456*D4c*(77 + 462*v^2 + 792*v^4 + 418*v^6 + 43*v^8))/(77*v^7*(-1 + v^2)) - 
          (576*D4a*(77 + 924*v^2 + 2574*v^4 + 1628*v^6 + 173*v^8))/(77*v^7*(-1 + v^2)) - (576*D4b*(77 + 924*v^2 + 2574*v^4 + 1628*v^6 + 173*v^8))/
           (77*v^7*(-1 + v^2)) + (192*C2*(-1309 - 8316*v^2 - 7326*v^4 + 484*v^6 + 339*v^8))/(77*v^7*(-1 + v^2)) - 
          (48*C2^2*(-462 - 9933*v^2 - 36960*v^4 - 11286*v^6 + 17798*v^8 + 3211*v^10))/(77*v^9*(-1 + v^2)) + 
          C3*((-768*(-231 - 462*v^2 + 792*v^4 + 726*v^6 + 71*v^8))/(77*v^7*(-1 + v^2)) - (64*C2*(-99 - 1353*v^2 - 2310*v^4 + 198*v^6 + 473*v^8 + 19*v^10))/
             (11*v^9*(-1 + v^2)))))/b^10 + ((420*a^6*(1 + 105*v^2 + 882*v^4 + 1386*v^6 + 429*v^8 + 13*v^10))/v^10 + 
        (168*a^5*s*(15 + 1395*v^2 + 10878*v^4 + 16254*v^6 + 4851*v^8 + 143*v^10))/v^10 + 
        s^3*((640*a^3*(1 + 81*v^2 + 546*v^4 + 714*v^6 + 189*v^8 + 5*v^10))/v^10 + (960*a^3*C2*(5 + 394*v^2 + 2758*v^4 + 3808*v^6 + 1069*v^8 + 30*v^10))/v^10 + 
          (80*a^3*C3*(37 + 2037*v^2 + 10458*v^4 + 10626*v^6 + 2145*v^8 + 41*v^10))/v^10) + 
        s^2*((480*a^4*(6 + 543*v^2 + 4200*v^4 + 6258*v^6 + 1866*v^8 + 55*v^10))/v^10 + (60*a^4*C2*(57 + 4217*v^2 + 27650*v^4 + 35882*v^6 + 9509*v^8 + 
             253*v^10))/v^10) + s^4*((-160*a^2*E4b*(105 + 2100*v^2 + 4302*v^4 + 1508*v^6 + 49*v^8))/(21*v^8) - 
          (640*a^2*(693 + 17094*v^2 + 41976*v^4 + 16698*v^6 + 595*v^8))/(77*v^8) + (640*a^2*D4e*(231 + 11319*v^2 + 45870*v^4 + 34694*v^6 + 4619*v^8 + 35*v^10))/
           (77*v^8*(-1 + v^2)) + (1280*a^2*D4f*(231 + 11319*v^2 + 45870*v^4 + 34694*v^6 + 4619*v^8 + 35*v^10))/(77*v^8*(-1 + v^2)) + 
          (640*a^2*D4c*(1155 + 27489*v^2 + 84414*v^4 + 66946*v^6 + 13231*v^8 + 301*v^10))/(77*v^8*(-1 + v^2)) + 
          (320*a^2*D4a*(1617 + 55671*v^2 + 236346*v^4 + 234014*v^6 + 51749*v^8 + 1211*v^10))/(231*v^8*(-1 + v^2)) + 
          (320*a^2*D4b*(1617 + 55671*v^2 + 236346*v^4 + 234014*v^6 + 51749*v^8 + 1211*v^10))/(231*v^8*(-1 + v^2)) + 
          (640*a^2*C3*(693 + 51744*v^2 + 304458*v^4 + 334224*v^6 + 70873*v^8 + 1400*v^10))/(231*v^10) + 
          (20*a^2*C4*(20097 + 753753*v^2 + 2838066*v^4 + 2114442*v^6 + 286957*v^8 + 2429*v^10))/(231*v^10) + 
          (240*a^2*C2^2*(-77 - 4444*v^2 - 25377*v^4 - 22176*v^6 + 9537*v^8 + 5500*v^10 + 173*v^12))/(11*v^10*(-1 + v^2)) + 
          (960*a^2*C2*(-77 - 6160*v^2 - 39501*v^4 - 4488*v^6 + 82665*v^8 + 31128*v^10 + 945*v^12))/(77*v^10*(-1 + v^2))) + 
        s^6*((-1152*E5b*(21 + 30*v^2 + 5*v^4))/(35*v^6) + (1024*(462 + 275*v^2 + 5*v^4))/(33*v^4) - (7680*D5i*(99 + 110*v^2 + 15*v^4))/(77*v^4*(-1 + v^2)) - 
          (7680*D5j*(99 + 110*v^2 + 15*v^4))/(77*v^4*(-1 + v^2)) + (64*C3^2*(21 + 63*v^2 + 27*v^4 + v^6))/v^8 + (192*C5*(525 + 1554*v^2 + 645*v^4 + 20*v^6))/
           (35*v^8) - (1024*D5f*(2079 + 4356*v^2 + 1375*v^4 + 30*v^6))/(77*v^6*(-1 + v^2)) - (64*E5a*(15477 + 31581*v^2 + 9295*v^4 + 95*v^6))/
           (231*v^6*(-1 + v^2)) - (768*D5d*(693 + 2277*v^2 + 1375*v^4 + 135*v^6))/(77*v^6*(-1 + v^2)) - (768*D5e*(693 + 2277*v^2 + 1375*v^4 + 135*v^6))/
           (77*v^6*(-1 + v^2)) + (384*D5h*(-2079 - 2871*v^2 + 275*v^4 + 195*v^6))/(77*v^6*(-1 + v^2)) + (128*D5b*(6237 + 16533*v^2 + 7975*v^4 + 615*v^6))/
           (77*v^6*(-1 + v^2)) + (256*D5c*(6237 + 16533*v^2 + 7975*v^4 + 615*v^6))/(77*v^6*(-1 + v^2)) - 
          (128*C2*(-438438 - 2599311*v^2 - 1325467*v^4 + 192803*v^6 + 17453*v^8))/(3003*v^6*(-1 + v^2)) + 
          (32*C2^2*(-186186 - 435435*v^2 + 5505786*v^4 + 6608030*v^6 + 430430*v^8 - 77611*v^10 + 9066*v^12))/(3003*v^8*(-1 + v^2)^2) + 
          (16*C2^3*(-5005 - 140140*v^2 - 657657*v^4 - 370656*v^6 + 878449*v^8 + 410124*v^10 + 13909*v^12))/(1001*v^10*(-1 + v^2)) + 
          D4f*((-3072*(34749 + 48477*v^2 - 2483*v^4 - 4165*v^6 + 30*v^8))/(1001*v^4*(-1 + v^2)^2) - 
            (2304*C2*(-3003 - 6006*v^2 + 6292*v^4 + 4342*v^6 + 167*v^8))/(1001*v^6*(-1 + v^2))) + 
          D4e*((-1536*(34749 + 48477*v^2 - 2483*v^4 - 4165*v^6 + 30*v^8))/(1001*v^4*(-1 + v^2)^2) - 
            (1152*C2*(-3003 - 6006*v^2 + 6292*v^4 + 4342*v^6 + 167*v^8))/(1001*v^6*(-1 + v^2))) + 
          E4b*((-32*C2*(385 + 2464*v^2 + 2662*v^4 + 528*v^6 + 9*v^8))/(77*v^8) - (64*(-4851 - 30591*v^2 - 10109*v^4 + 5003*v^6 + 228*v^8))/
             (231*v^6*(-1 + v^2))) + C3*((512*(10395 + 6831*v^2 - 6259*v^4 - 275*v^6 + 60*v^8))/(231*v^6*(-1 + v^2)) + 
            (128*C2*(-15708 - 134211*v^2 - 124245*v^4 + 24805*v^6 + 10085*v^8 + 42*v^10))/(231*v^8*(-1 + v^2))) + 
          C4*((16*C2*(3465 + 42735*v^2 + 88242*v^4 + 38214*v^6 + 2101*v^8 - 37*v^10))/(231*v^10) + 
            (64*(-13860 - 103488*v^2 - 71511*v^4 + 40777*v^6 + 10927*v^8 + 67*v^10))/(231*v^8*(-1 + v^2))) + 
          D4c*((-384*C2*(-5005 - 27027*v^2 - 12870*v^4 + 38038*v^6 + 17043*v^8 + 573*v^10))/(1001*v^8*(-1 + v^2)) + 
            (256*(-63063 - 334620*v^2 - 540254*v^4 - 46280*v^6 + 63565*v^8 + 1356*v^10))/(1001*v^6*(-1 + v^2)^2)) + 
          D4a*((-64*C2*(-5005 - 45045*v^2 - 59202*v^4 + 86086*v^6 + 53391*v^8 + 2031*v^10))/(1001*v^8*(-1 + v^2)) + 
            (128*(-63063 - 751608*v^2 - 1928498*v^4 - 259220*v^6 + 239185*v^8 + 5316*v^10))/(3003*v^6*(-1 + v^2)^2)) + 
          D4b*((-64*C2*(-5005 - 45045*v^2 - 59202*v^4 + 86086*v^6 + 53391*v^8 + 2031*v^10))/(1001*v^8*(-1 + v^2)) + 
            (128*(-63063 - 751608*v^2 - 1928498*v^4 - 259220*v^6 + 239185*v^8 + 5316*v^10))/(3003*v^6*(-1 + v^2)^2)) + 
          E4a*((-32*(537537 + 9489480*v^2 + 6360926*v^4 - 2369172*v^6 - 294615*v^8 + 11524*v^10))/(5005*v^6*(-1 + v^2)^2) + 
            (16*C2*(-45045 - 1522521*v^2 - 7208058*v^4 - 4972682*v^6 - 297297*v^8 + 14243*v^10))/(5005*v^8*(-1 + v^2)))) + 
        s^5*((-3840*a*(231 + 759*v^2 + 341*v^4 + 13*v^6))/(77*v^6) + (640*a*D5h*(-3927 - 8844*v^2 - 3234*v^4 - 124*v^6 + v^8))/(77*v^6*(-1 + v^2)) - 
          (1280*a*D5i*(462 + 3597*v^2 + 3465*v^4 + 535*v^6 + 5*v^8))/(77*v^6*(-1 + v^2)) - (1280*a*D5j*(462 + 3597*v^2 + 3465*v^4 + 535*v^6 + 5*v^8))/
           (77*v^6*(-1 + v^2)) + (11520*a*D4e*(3003 + 18447*v^2 + 16445*v^4 + 2405*v^6 + 20*v^8))/(1001*v^6*(-1 + v^2)) + 
          (23040*a*D4f*(3003 + 18447*v^2 + 16445*v^4 + 2405*v^6 + 20*v^8))/(1001*v^6*(-1 + v^2)) - (128*a*E5b*(462 + 5775*v^2 + 7821*v^4 + 1705*v^6 + 29*v^8))/
           (231*v^8) - (320*a*E4b*(231 + 6699*v^2 + 17127*v^4 + 6941*v^6 + 250*v^8))/(231*v^8) + 
          (8*a*C5*(17325 + 396165*v^2 + 1008546*v^4 + 451242*v^6 + 22033*v^8 - 271*v^10))/(231*v^10) + 
          (160*a*C4*(693 + 47586*v^2 + 212982*v^4 + 177408*v^6 + 26125*v^8 + 230*v^10))/(231*v^10) - 
          (640*a*D5d*(3003 + 81081*v^2 + 273702*v^4 + 195338*v^6 + 27183*v^8 + 301*v^10))/(1001*v^8*(-1 + v^2)) - 
          (640*a*D5e*(3003 + 81081*v^2 + 273702*v^4 + 195338*v^6 + 27183*v^8 + 301*v^10))/(1001*v^8*(-1 + v^2)) - 
          (2560*a*D5f*(9009 + 183183*v^2 + 475761*v^4 + 274989*v^6 + 32474*v^8 + 328*v^10))/(3003*v^8*(-1 + v^2)) + 
          (640*a*D5b*(9009 + 318318*v^2 + 963534*v^4 + 593736*v^6 + 66521*v^8 + 370*v^10))/(3003*v^8*(-1 + v^2)) + 
          (1280*a*D5c*(9009 + 318318*v^2 + 963534*v^4 + 593736*v^6 + 66521*v^8 + 370*v^10))/(3003*v^8*(-1 + v^2)) + 
          (32*a*E4a*(3003 + 138138*v^2 + 570570*v^4 + 438152*v^6 + 59267*v^8 + 470*v^10))/(1001*v^8*(-1 + v^2)) + 
          (1280*a*D4c*(3003 + 84084*v^2 + 290004*v^4 + 279422*v^6 + 67457*v^8 + 1790*v^10))/(1001*v^8*(-1 + v^2)) - 
          (640*a*C2*(-9009 - 192192*v^2 - 445302*v^4 - 116116*v^6 + 34879*v^8 + 1980*v^10))/(1001*v^8*(-1 + v^2)) + 
          (640*a*D4a*(3003 + 138138*v^2 + 776490*v^4 + 987272*v^6 + 265187*v^8 + 7190*v^10))/(3003*v^8*(-1 + v^2)) + 
          (640*a*D4b*(3003 + 138138*v^2 + 776490*v^4 + 987272*v^6 + 265187*v^8 + 7190*v^10))/(3003*v^8*(-1 + v^2)) + 
          (160*a*C2^2*(-9009 - 534534*v^2 - 3921918*v^4 - 4320888*v^6 + 2504359*v^8 + 1627990*v^10 + 57520*v^12))/(3003*v^10*(-1 + v^2)) + 
          C3*((640*a*(-57057 - 375375*v^2 + 74646*v^4 + 722722*v^6 + 210587*v^8 + 5085*v^10))/(3003*v^8*(-1 + v^2)) + 
            (320*a*C2*(-1287 - 58344*v^2 - 262119*v^4 - 133848*v^6 + 96811*v^8 + 26624*v^10 + 387*v^12))/(429*v^10*(-1 + v^2)))))/b^11) + 
    G^6*((1155*Pi*(64 + 120*v^2 + 36*v^4 + v^6))/(256*b^6*v^6) + ((-1485*a*Pi*(32 + 112*v^2 + 70*v^4 + 7*v^6))/(32*v^7) - 
        (3465*Pi*s*(32 + 112*v^2 + 70*v^4 + 7*v^6))/(128*v^7))/b^7 + ((3465*a*Pi*s*(160 + 1008*v^2 + 1190*v^4 + 287*v^6 + 7*v^8))/(128*v^8) + 
        (3465*a^2*Pi*(1920 + 12544*v^2 + 15120*v^4 + 3696*v^6 + 91*v^8))/(2048*v^8) + s^2*((11025*Pi*(128 + 896*v^2 + 1120*v^4 + 280*v^6 + 7*v^8))/(2048*v^8) + 
          (2205*C2*Pi*(640 + 3072*v^2 + 2960*v^4 + 608*v^6 + 13*v^8))/(2048*v^8)))/b^8 + 
      ((-3465*a^2*Pi*s*(640 + 7552*v^2 + 16352*v^4 + 8120*v^6 + 707*v^8))/(256*v^9) - (385*a^3*Pi*(640 + 8064*v^2 + 18144*v^4 + 9240*v^6 + 819*v^8))/(64*v^9) + 
        s^2*((-1575*a*Pi*(128 + 1600*v^2 + 3584*v^4 + 1820*v^6 + 161*v^8))/(64*v^9) - (315*a*C2*Pi*(640 + 5888*v^2 + 10528*v^4 + 4480*v^6 + 343*v^8))/
           (64*v^9)) + s^3*((-315*C3*Pi*(128 + 896*v^2 + 1120*v^4 + 280*v^6 + 7*v^8))/(128*v^9) - (105*Pi*(128 + 2304*v^2 + 6048*v^4 + 3360*v^6 + 315*v^8))/
           (256*v^9) - (315*C2*Pi*(896 + 9088*v^2 + 17696*v^4 + 8120*v^6 + 665*v^8))/(256*v^9)))/b^9 + 
      ((10395*a^4*Pi*(512 + 13440*v^2 + 56448*v^4 + 55440*v^6 + 12012*v^8 + 273*v^10))/(2048*v^10) + 
        (3465*a^3*Pi*s*(640 + 15360*v^2 + 61152*v^4 + 57960*v^6 + 12243*v^8 + 273*v^10))/(256*v^10) + 
        s^3*((2835*a*C3*Pi*(2048 + 29312*v^2 + 73472*v^4 + 43120*v^6 + 5152*v^8 + 49*v^10))/(4096*v^10) + 
          (2835*a*Pi*(256 + 7296*v^2 + 30912*v^4 + 30240*v^6 + 6510*v^8 + 147*v^10))/(2048*v^10) + 
          (2835*a*C2*Pi*(5632 + 113792*v^2 + 402304*v^4 + 348880*v^6 + 68740*v^8 + 1449*v^10))/(4096*v^10)) + 
        s^2*((14175*a^2*Pi*(1536 + 37504*v^2 + 151424*v^4 + 145040*v^6 + 30884*v^8 + 693*v^10))/(4096*v^10) + 
          (2835*a^2*C2*Pi*(7680 + 145280*v^2 + 481152*v^4 + 392560*v^6 + 73108*v^8 + 1463*v^10))/(4096*v^10)) + 
        s^4*((-40635*Pi*(128 + 896*v^2 + 1120*v^4 + 280*v^6 + 7*v^8))/(4096*v^8) - (8505*D4e*Pi*(-1536 - 13440*v^2 - 22400*v^4 - 8400*v^6 - 420*v^8 + 7*v^10))/
           (16384*v^8*(-1 + v^2)) - (8505*D4f*Pi*(-1536 - 13440*v^2 - 22400*v^4 - 8400*v^6 - 420*v^8 + 7*v^10))/(8192*v^8*(-1 + v^2)) + 
          (2835*C3*Pi*(256 + 4736*v^2 + 12992*v^4 + 7840*v^6 + 910*v^8 + 7*v^10))/(2048*v^10) - 
          (315*C4*Pi*(-8704 - 79744*v^2 - 138880*v^4 - 54320*v^6 - 2828*v^8 + 49*v^10))/(16384*v^10) - 
          (315*E4b*Pi*(256 + 6784*v^2 + 27328*v^4 + 25760*v^6 + 5390*v^8 + 119*v^10))/(8192*v^10) + 
          (945*D4c*Pi*(1024 + 26112*v^2 + 120192*v^4 + 171136*v^6 + 84840*v^8 + 12180*v^10 + 217*v^12))/(8192*v^10*(-1 + v^2)) + 
          (315*D4a*Pi*(1024 + 39936*v^2 + 279168*v^4 + 550144*v^6 + 326760*v^8 + 49224*v^10 + 847*v^12))/(16384*v^10*(-1 + v^2)) + 
          (315*D4b*Pi*(1024 + 39936*v^2 + 279168*v^4 + 550144*v^6 + 326760*v^8 + 49224*v^10 + 847*v^12))/(16384*v^10*(-1 + v^2)) + 
          (2835*C2*Pi*(-1024 - 30720*v^2 - 97152*v^4 + 57344*v^6 + 167160*v^8 + 42000*v^10 + 959*v^12))/(16384*v^10*(-1 + v^2)) + 
          (315*C2^2*Pi*(-20992 - 299136*v^2 - 825216*v^4 - 378448*v^6 + 203700*v^8 + 71295*v^10 + 1694*v^12))/(16384*v^10*(-1 + v^2))))/b^10 + 
      ((-17325*a^4*Pi*s*(256 + 14720*v^2 + 111552*v^4 + 195552*v^6 + 85470*v^8 + 6825*v^10))/(1024*v^11) - 
        (315*a^5*Pi*(768 + 49280*v^2 + 399168*v^4 + 731808*v^6 + 330330*v^8 + 27027*v^10))/(256*v^11) + 
        s^2*((-7875*a^3*Pi*(256 + 14464*v^2 + 109248*v^4 + 191520*v^6 + 83790*v^8 + 6699*v^10))/(512*v^11) - 
          (1575*a^3*C2*Pi*(1280 + 58240*v^2 + 368832*v^4 + 558432*v^6 + 215670*v^8 + 15477*v^10))/(512*v^11)) + 
        s^3*((-1575*a^2*C3*Pi*(1280 + 43648*v^2 + 216000*v^4 + 253344*v^6 + 72870*v^8 + 3591*v^10))/(1024*v^11) - 
          (4725*a^2*Pi*(256 + 15232*v^2 + 114624*v^4 + 198240*v^6 + 85470*v^8 + 6741*v^10))/(2048*v^11) - 
          (1575*a^2*C2*Pi*(5888 + 278656*v^2 + 1852992*v^4 + 2946720*v^6 + 1193010*v^8 + 89523*v^10))/(2048*v^11)) + 
        s^4*((1575*a*E4b*Pi*(896 + 9088*v^2 + 17696*v^4 + 8120*v^6 + 665*v^8))/(2048*v^9) + (4725*a*Pi*(384 + 6208*v^2 + 15680*v^4 + 8540*v^6 + 791*v^8))/
           (512*v^9) - (14175*a*D4e*Pi*(256 + 5760*v^2 + 20160*v^4 + 16800*v^6 + 3150*v^8 + 63*v^10))/(2048*v^9*(-1 + v^2)) - 
          (14175*a*D4f*Pi*(256 + 5760*v^2 + 20160*v^4 + 16800*v^6 + 3150*v^8 + 63*v^10))/(1024*v^9*(-1 + v^2)) - 
          (1575*a*C4*Pi*(768 + 17792*v^2 + 64064*v^4 + 54880*v^6 + 10570*v^8 + 217*v^10))/(2048*v^11) - 
          (4725*a*D4c*Pi*(1792 + 20608*v^2 + 55232*v^4 + 47376*v^6 + 12810*v^8 + 749*v^10))/(1024*v^9*(-1 + v^2)) - 
          (1575*a*D4a*Pi*(2560 + 42112*v^2 + 153728*v^4 + 164304*v^6 + 49980*v^8 + 3017*v^10))/(2048*v^9*(-1 + v^2)) - 
          (1575*a*D4b*Pi*(2560 + 42112*v^2 + 153728*v^4 + 164304*v^6 + 49980*v^8 + 3017*v^10))/(2048*v^9*(-1 + v^2)) - 
          (1575*a*C3*Pi*(1280 + 55680*v^2 + 305856*v^4 + 378336*v^6 + 111510*v^8 + 5481*v^10))/(2048*v^11) - 
          (1575*a*C2^2*Pi*(-1280 - 43392*v^2 - 230592*v^4 - 251744*v^6 + 39354*v^8 + 65919*v^10 + 6034*v^12))/(2048*v^11*(-1 + v^2)) - 
          (4725*a*C2*Pi*(-256 - 14464*v^2 - 94912*v^4 - 51744*v^6 + 179634*v^8 + 110901*v^10 + 9408*v^12))/(2048*v^11*(-1 + v^2))) + 
        s^5*((239085*Pi*(32 + 112*v^2 + 70*v^4 + 7*v^6))/(2048*v^7) + (945*E5b*Pi*(128 + 896*v^2 + 1120*v^4 + 280*v^6 + 7*v^8))/(2048*v^9) - 
          (51975*D4e*Pi*(384 + 1792*v^2 + 1680*v^4 + 336*v^6 + 7*v^8))/(2048*v^7*(-1 + v^2)) - (51975*D4f*Pi*(384 + 1792*v^2 + 1680*v^4 + 336*v^6 + 7*v^8))/
           (1024*v^7*(-1 + v^2)) + (51975*D5i*Pi*(384 + 1792*v^2 + 1680*v^4 + 336*v^6 + 7*v^8))/(8192*v^7*(-1 + v^2)) + 
          (51975*D5j*Pi*(384 + 1792*v^2 + 1680*v^4 + 336*v^6 + 7*v^8))/(8192*v^7*(-1 + v^2)) + (1575*E4b*Pi*(128 + 1600*v^2 + 3584*v^4 + 1820*v^6 + 161*v^8))/
           (1024*v^9) - (4725*D5h*Pi*(-1536 - 13440*v^2 - 22400*v^4 - 8400*v^6 - 420*v^8 + 7*v^10))/(8192*v^9*(-1 + v^2)) + 
          (315*C5*Pi*(-384 - 6656*v^2 - 16352*v^4 - 7840*v^6 - 385*v^8 + 14*v^10))/(2048*v^11) - 
          (4725*C2*Pi*(768 + 8832*v^2 + 21056*v^4 + 13440*v^6 + 2058*v^8 + 35*v^10))/(2048*v^9*(-1 + v^2)) + 
          (4725*D5d*Pi*(512 + 7296*v^2 + 20608*v^4 + 15120*v^6 + 2604*v^8 + 49*v^10))/(4096*v^9*(-1 + v^2)) + 
          (4725*D5e*Pi*(512 + 7296*v^2 + 20608*v^4 + 15120*v^6 + 2604*v^8 + 49*v^10))/(4096*v^9*(-1 + v^2)) + 
          (1575*D5f*Pi*(6144 + 66432*v^2 + 148736*v^4 + 89040*v^6 + 12768*v^8 + 203*v^10))/(4096*v^9*(-1 + v^2)) - 
          (1575*D5b*Pi*(4608 + 57216*v^2 + 146048*v^4 + 99120*v^6 + 16044*v^8 + 287*v^10))/(8192*v^9*(-1 + v^2)) - 
          (1575*D5c*Pi*(4608 + 57216*v^2 + 146048*v^4 + 99120*v^6 + 16044*v^8 + 287*v^10))/(4096*v^9*(-1 + v^2)) - 
          (945*E4a*Pi*(1536 + 30336*v^2 + 101248*v^4 + 82320*v^6 + 15204*v^8 + 301*v^10))/(32768*v^9*(-1 + v^2)) - 
          (1575*C4*Pi*(768 + 20096*v^2 + 80192*v^4 + 75040*v^6 + 15610*v^8 + 343*v^10))/(8192*v^11) - 
          (4725*D4c*Pi*(512 + 5888*v^2 + 17088*v^4 + 16968*v^6 + 5376*v^8 + 357*v^10))/(1024*v^9*(-1 + v^2)) - 
          (1575*D4a*Pi*(512 + 10112*v^2 + 45952*v^4 + 59472*v^6 + 21084*v^8 + 1435*v^10))/(2048*v^9*(-1 + v^2)) - 
          (1575*D4b*Pi*(512 + 10112*v^2 + 45952*v^4 + 59472*v^6 + 21084*v^8 + 1435*v^10))/(2048*v^9*(-1 + v^2)) - 
          (1575*C2^2*Pi*(-3072 - 128000*v^2 - 864128*v^4 - 1169152*v^6 + 197064*v^8 + 402024*v^10 + 41027*v^12))/(32768*v^11*(-1 + v^2)) + 
          C3*((-1575*Pi*(-6144 - 38272*v^2 - 5120*v^4 + 66192*v^6 + 27888*v^8 + 1645*v^10))/(4096*v^9*(-1 + v^2)) - 
            (1575*C2*Pi*(-256 - 7552*v^2 - 30912*v^4 - 19936*v^6 + 8610*v^8 + 3759*v^10 + 98*v^12))/(2048*v^11*(-1 + v^2)))))/b^11 + 
      ((3465*a^5*Pi*s*(256 + 52096*v^2 + 813120*v^4 + 2638944*v^6 + 2210670*v^8 + 429429*v^10 + 9009*v^12))/(1024*v^12) + 
        (1155*a^6*Pi*(1024 + 236544*v^2 + 3991680*v^4 + 13660416*v^6 + 11891880*v^8 + 2378376*v^10 + 51051*v^12))/(8192*v^12) + 
        s^2*((17325*a^4*C2*Pi*(1024 + 164864*v^2 + 2156160*v^4 + 6058752*v^6 + 4493160*v^8 + 785400*v^10 + 15015*v^12))/(16384*v^12) + 
          (17325*a^4*Pi*(1024 + 198656*v^2 + 3043200*v^4 + 9784320*v^6 + 8152200*v^8 + 1578192*v^10 + 33033*v^12))/(16384*v^12)) + 
        s^3*((3465*a^3*C3*Pi*(2048 + 244224*v^2 + 2532480*v^4 + 5712000*v^6 + 3360000*v^8 + 451164*v^10 + 6237*v^12))/(8192*v^12) + 
          (1155*a^3*Pi*(1024 + 195072*v^2 + 2885760*v^4 + 8964480*v^6 + 7245000*v^8 + 1366092*v^10 + 27951*v^12))/(4096*v^12) + 
          (3465*a^3*C2*Pi*(4096 + 670208*v^2 + 9075840*v^4 + 26517120*v^6 + 20454000*v^8 + 3715068*v^10 + 73689*v^12))/(8192*v^12)) + 
        s^4*((-3465*a^2*E4b*Pi*(2048 + 77440*v^2 + 331520*v^4 + 316400*v^6 + 66080*v^8 + 1449*v^10))/(16384*v^10) - 
          (10395*a^2*Pi*(3072 + 200320*v^2 + 1111040*v^4 + 1257200*v^6 + 297080*v^8 + 7161*v^10))/(16384*v^10) + 
          (31185*a^2*D4e*Pi*(1024 + 84992*v^2 + 650880*v^4 + 1102080*v^6 + 474600*v^8 + 41832*v^10 + 231*v^12))/(32768*v^10*(-1 + v^2)) + 
          (31185*a^2*D4f*Pi*(1024 + 84992*v^2 + 650880*v^4 + 1102080*v^6 + 474600*v^8 + 41832*v^10 + 231*v^12))/(16384*v^10*(-1 + v^2)) + 
          (3465*a^2*C4*Pi*(9216 + 744448*v^2 + 5778560*v^4 + 9990400*v^6 + 4417000*v^8 + 404488*v^10 + 2499*v^12))/(65536*v^12) + 
          (10395*a^2*D4c*Pi*(8192 + 352256*v^2 + 1966720*v^4 + 3044160*v^6 + 1493520*v^8 + 198856*v^10 + 3213*v^12))/(16384*v^10*(-1 + v^2)) + 
          (10395*a^2*C3*Pi*(1024 + 153600*v^2 + 1776000*v^4 + 4264960*v^6 + 2608200*v^8 + 358512*v^10 + 5005*v^12))/(16384*v^12) + 
          (3465*a^2*D4a*Pi*(11264 + 657920*v^2 + 4869760*v^4 + 9455040*v^6 + 5412120*v^8 + 781732*v^10 + 12915*v^12))/(32768*v^10*(-1 + v^2)) + 
          (3465*a^2*D4b*Pi*(11264 + 657920*v^2 + 4869760*v^4 + 9455040*v^6 + 5412120*v^8 + 781732*v^10 + 12915*v^12))/(32768*v^10*(-1 + v^2)) + 
          (3465*a^2*C2^2*Pi*(-11264 - 1327104*v^2 - 14609280*v^4 - 32950400*v^6 - 8150520*v^8 + 11545968*v^10 + 3036523*v^12 + 64575*v^14))/
           (65536*v^12*(-1 + v^2)) + (3465*a^2*C2*Pi*(-4096 - 713728*v^2 - 9751552*v^4 - 20261760*v^6 + 15042720*v^8 + 30068472*v^10 + 6680016*v^12 + 
             140679*v^14))/(32768*v^12*(-1 + v^2))) + s^6*((-10395*E5b*Pi*(32 + 112*v^2 + 70*v^4 + 7*v^6))/(512*v^8) - 
          (405405*D5i*Pi*(64 + 168*v^2 + 84*v^4 + 7*v^6))/(2048*v^6*(-1 + v^2)) - (405405*D5j*Pi*(64 + 168*v^2 + 84*v^4 + 7*v^6))/(2048*v^6*(-1 + v^2)) + 
          (10395*Pi*(24768 + 43528*v^2 + 11020*v^4 + 23*v^6))/(16384*v^6) + (1575*C3^2*Pi*(128 + 896*v^2 + 1120*v^4 + 280*v^6 + 7*v^8))/(256*v^10) - 
          (3465*E5a*Pi*(13696 + 61696*v^2 + 54096*v^4 + 9072*v^6 + 7*v^8))/(16384*v^8*(-1 + v^2)) + 
          (31185*D5h*Pi*(-640 - 2432*v^2 - 1344*v^4 + 168*v^6 + 49*v^8))/(2048*v^8*(-1 + v^2)) - 
          (10395*D5f*Pi*(2560 + 12224*v^2 + 11928*v^4 + 2604*v^6 + 77*v^8))/(1024*v^8*(-1 + v^2)) + 
          (3465*C5*Pi*(1920 + 13312*v^2 + 16352*v^4 + 3920*v^6 + 77*v^8))/(4096*v^10) - (10395*D5d*Pi*(640 + 4096*v^2 + 5712*v^4 + 2016*v^6 + 133*v^8))/
           (1024*v^8*(-1 + v^2)) - (10395*D5e*Pi*(640 + 4096*v^2 + 5712*v^4 + 2016*v^6 + 133*v^8))/(1024*v^8*(-1 + v^2)) + 
          (10395*D5b*Pi*(1920 + 10624*v^2 + 12768*v^4 + 3864*v^6 + 217*v^8))/(2048*v^8*(-1 + v^2)) + 
          (10395*D5c*Pi*(1920 + 10624*v^2 + 12768*v^4 + 3864*v^6 + 217*v^8))/(1024*v^8*(-1 + v^2)) - 
          (495*C2*Pi*(-687232 - 6172544*v^2 - 8538656*v^4 - 1115016*v^6 + 507745*v^8 + 20110*v^10))/(16384*v^8*(-1 + v^2)) + 
          (165*C2^3*Pi*(-7168 - 379904*v^2 - 3239040*v^4 - 6138496*v^6 + 1232392*v^8 + 5224296*v^10 + 1240169*v^12 + 27037*v^14))/(32768*v^12*(-1 + v^2)) + 
          (45*C2^2*Pi*(-2257920 + 4480000*v^2 + 276703616*v^4 + 547154048*v^6 + 187075000*v^8 + 53853016*v^10 + 23344921*v^12 + 862444*v^14))/
           (131072*v^10*(-1 + v^2)^2) + E4b*((-3465*C2*Pi*(512 + 6272*v^2 + 15488*v^4 + 10000*v^6 + 1516*v^8 + 25*v^10))/(16384*v^10) - 
            (3465*Pi*(-6784 - 63488*v^2 - 74656*v^4 + 8904*v^6 + 9821*v^8 + 233*v^10))/(16384*v^8*(-1 + v^2))) + 
          D4f*((-4455*Pi*(253568 + 741440*v^2 + 265776*v^4 - 120904*v^6 - 23255*v^8 + 309*v^10))/(8192*v^6*(-1 + v^2)^2) - 
            (4455*C2*Pi*(-12544 - 63616*v^2 - 24864*v^4 + 47376*v^6 + 15470*v^8 + 387*v^10))/(8192*v^8*(-1 + v^2))) + 
          D4e*((-4455*Pi*(253568 + 741440*v^2 + 265776*v^4 - 120904*v^6 - 23255*v^8 + 309*v^10))/(16384*v^6*(-1 + v^2)^2) - 
            (4455*C2*Pi*(-12544 - 63616*v^2 - 24864*v^4 + 47376*v^6 + 15470*v^8 + 387*v^10))/(16384*v^8*(-1 + v^2))) + 
          C4*((-3465*C2*Pi*(-3072 - 84992*v^2 - 380288*v^4 - 431360*v^6 - 123640*v^8 - 5032*v^10 + 71*v^12))/(131072*v^12) + 
            (3465*Pi*(-46080 - 598272*v^2 - 1173632*v^4 - 3808*v^6 + 396312*v^8 + 52150*v^10 + 257*v^12))/(65536*v^10*(-1 + v^2))) + 
          C3*((3465*Pi*(36480 + 92416*v^2 - 10000*v^4 - 18816*v^6 + 4641*v^8 + 254*v^10))/(8192*v^8*(-1 + v^2)) + 
            (315*C2*Pi*(-303616 - 4388480*v^2 - 9950848*v^4 - 2406992*v^6 + 1930068*v^8 + 292187*v^10 + 1012*v^12))/(16384*v^10*(-1 + v^2))) + 
          D4c*((-1485*C2*Pi*(-7168 - 80640*v^2 - 163968*v^4 + 6944*v^6 + 105672*v^8 + 25242*v^10 + 545*v^12))/(8192*v^10*(-1 + v^2)) + 
            (1485*Pi*(-94976 - 793856*v^2 - 1872976*v^4 - 977032*v^6 + 277648*v^8 + 109245*v^10 + 1145*v^12))/(8192*v^8*(-1 + v^2)^2)) + 
          D4a*((-495*C2*Pi*(-7168 - 118272*v^2 - 389760*v^4 - 137536*v^6 + 234696*v^8 + 76020*v^10 + 1901*v^12))/(16384*v^10*(-1 + v^2)) + 
            (495*Pi*(-94976 - 1554560*v^2 - 5813920*v^4 - 3921232*v^6 + 905170*v^8 + 422487*v^10 + 4625*v^12))/(16384*v^8*(-1 + v^2)^2)) + 
          D4b*((-495*C2*Pi*(-7168 - 118272*v^2 - 389760*v^4 - 137536*v^6 + 234696*v^8 + 76020*v^10 + 1901*v^12))/(16384*v^10*(-1 + v^2)) + 
            (495*Pi*(-94976 - 1554560*v^2 - 5813920*v^4 - 3921232*v^6 + 905170*v^8 + 422487*v^10 + 4625*v^12))/(16384*v^8*(-1 + v^2)^2)) + 
          E4a*((-297*Pi*(1068032 + 25967872*v^2 + 51736832*v^4 + 4907168*v^6 - 8934744*v^8 - 540950*v^10 + 13115*v^12))/(131072*v^8*(-1 + v^2)^2) + 
            (297*C2*Pi*(-64512 - 3085824*v^2 - 22553216*v^4 - 35253568*v^6 - 12182520*v^8 - 381500*v^10 + 17645*v^12))/(262144*v^10*(-1 + v^2)))) + 
        s^5*((-38115*a*Pi*(2112 + 15008*v^2 + 18900*v^4 + 4746*v^6 + 119*v^8))/(4096*v^8) + 
          (10395*a*D5h*Pi*(-43776 - 210560*v^2 - 207200*v^4 - 45360*v^6 - 1190*v^8 + 7*v^10))/(16384*v^8*(-1 + v^2)) - 
          (114345*a*D5i*Pi*(768 + 10624*v^2 + 22624*v^4 + 11088*v^6 + 1078*v^8 + 7*v^10))/(16384*v^8*(-1 + v^2)) - 
          (114345*a*D5j*Pi*(768 + 10624*v^2 + 22624*v^4 + 11088*v^6 + 1078*v^8 + 7*v^10))/(16384*v^8*(-1 + v^2)) + 
          (114345*a*D4e*Pi*(2304 + 25728*v^2 + 50848*v^4 + 23856*v^6 + 2226*v^8 + 13*v^10))/(8192*v^8*(-1 + v^2)) + 
          (114345*a*D4f*Pi*(2304 + 25728*v^2 + 50848*v^4 + 23856*v^6 + 2226*v^8 + 13*v^10))/(4096*v^8*(-1 + v^2)) - 
          (693*a*E5b*Pi*(384 + 8832*v^2 + 26656*v^4 + 17640*v^6 + 2373*v^8 + 28*v^10))/(2048*v^10) - 
          (3465*a*E4b*Pi*(512 + 24704*v^2 + 122752*v^4 + 130480*v^6 + 29596*v^8 + 693*v^10))/(8192*v^10) + 
          (10395*a*C2*Pi*(1536 + 72576*v^2 + 385664*v^4 + 503664*v^6 + 177828*v^8 + 13391*v^10 + 66*v^12))/(8192*v^10*(-1 + v^2)) - 
          (1155*a*C5*Pi*(-9216 - 451584*v^2 - 2529408*v^4 - 3055360*v^6 - 824040*v^8 - 27384*v^10 + 245*v^12))/(65536*v^12) + 
          (3465*a*D5b*Pi*(9216 + 528384*v^2 + 2991232*v^4 + 4074112*v^6 + 1477224*v^8 + 110992*v^10 + 451*v^12))/(32768*v^10*(-1 + v^2)) + 
          (3465*a*D5c*Pi*(9216 + 528384*v^2 + 2991232*v^4 + 4074112*v^6 + 1477224*v^8 + 110992*v^10 + 451*v^12))/(16384*v^10*(-1 + v^2)) + 
          (2079*a*E4a*Pi*(3072 + 221184*v^2 + 1620352*v^4 + 2685312*v^6 + 1142904*v^8 + 100240*v^10 + 561*v^12))/(131072*v^10*(-1 + v^2)) + 
          (10395*a*D4c*Pi*(1024 + 48384*v^2 + 287616*v^4 + 495936*v^6 + 278712*v^8 + 42294*v^10 + 759*v^12))/(4096*v^10*(-1 + v^2)) - 
          (3465*a*D5f*Pi*(18432 + 645120*v^2 + 3139456*v^4 + 3914176*v^6 + 1364832*v^8 + 108808*v^10 + 787*v^12))/(16384*v^10*(-1 + v^2)) - 
          (3465*a*D5d*Pi*(9216 + 407040*v^2 + 2446208*v^4 + 3669568*v^6 + 1504776*v^8 + 137564*v^10 + 1081*v^12))/(32768*v^10*(-1 + v^2)) - 
          (3465*a*D5e*Pi*(9216 + 407040*v^2 + 2446208*v^4 + 3669568*v^6 + 1504776*v^8 + 137564*v^10 + 1081*v^12))/(32768*v^10*(-1 + v^2)) + 
          (3465*a*D4a*Pi*(1024 + 73728*v^2 + 662144*v^4 + 1535744*v^6 + 1021608*v^8 + 166880*v^10 + 3047*v^12))/(8192*v^10*(-1 + v^2)) + 
          (3465*a*D4b*Pi*(1024 + 73728*v^2 + 662144*v^4 + 1535744*v^6 + 1021608*v^8 + 166880*v^10 + 3047*v^12))/(8192*v^10*(-1 + v^2)) + 
          (1155*a*C4*Pi*(9216 + 1204224*v^2 + 10681728*v^4 + 20109824*v^6 + 9482760*v^8 + 910560*v^10 + 5621*v^12))/(65536*v^12) + 
          (3465*a*C2^2*Pi*(-2048 - 246784*v^2 - 3204352*v^4 - 8549248*v^6 - 2322768*v^8 + 4105080*v^10 + 1185842*v^12 + 27423*v^14))/(32768*v^12*(-1 + v^2)) + 
          C3*((1155*a*Pi*(-310272 - 4514304*v^2 - 7308416*v^4 + 8235584*v^6 + 10312008*v^8 + 1733452*v^10 + 27401*v^12))/(32768*v^10*(-1 + v^2)) + 
            (1155*a*C2*Pi*(-9216 - 823296*v^2 - 7338624*v^4 - 12232064*v^6 - 184744*v^8 + 3688944*v^10 + 542689*v^12 + 5405*v^14))/(32768*v^12*(-1 + v^2)))))/
       b^12);


(* ::Section:: *)
(*Redshift and spin-precession invariants*)


(* ::Text:: *)
(*The redshift and spin-precession invariants for a test mass on eccentric orbits in Kerr background, expanded to 8PN order, which includes spin orders up to LO S^8, but without an eccentricity expansion. See Appendix A of the paper for the derivation.*)


(* ::Subsection::Closed:: *)
(*Frequency variables y and \[Lambda]*)


y0 = up*w^2 + up^2*(2*w^2 - 2*w^4) + up^3*((17*w^2)/2 - (17*w^4)/2 - 5*w^5 + 5*w^6) + up^4*((133*w^2)/3 - 48*w^4 - 35*w^5 + 27*w^6 + 25*w^7 - (40*w^8)/3) + 
    up^5*((24739*w^2)/96 - (13955*w^4)/48 - (1983*w^5)/8 + (5489*w^6)/32 + (1845*w^7)/8 - (695*w^8)/12 - 100*w^9 + (110*w^10)/3) + 
    up^6*((76999*w^2)/48 - (89905*w^4)/48 - (41743*w^5)/24 + (53213*w^6)/48 + (7639*w^7)/4 - (11491*w^8)/48 - (8625*w^9)/8 + (130*w^10)/3 + (1100*w^11)/3 - 
      (308*w^12)/3) + up^7*((6026099*w^2)/576 - (815873*w^4)/64 - (2339107*w^5)/192 + (475387*w^6)/64 + (1445375*w^7)/96 - (301747*w^8)/576 - (629313*w^9)/64 - 
      (43345*w^10)/32 + (25625*w^11)/6 + 418*w^12 - (3850*w^13)/3 + (2618*w^14)/9) + 
    up^8*((20311817*w^2)/288 - (13059139*w^4)/144 - (16457797*w^5)/192 + (2509825*w^6)/48 + (22340521*w^7)/192 + (513757*w^8)/144 - (15971707*w^9)/192 - 
      (6571571*w^10)/288 + (7771015*w^11)/192 + (169853*w^12)/12 - (91025*w^13)/6 - (29876*w^14)/9 + (13090*w^15)/3 - (7480*w^16)/9) + 
    up^9*((35916237673*w^2)/73728 - (12288135145*w^4)/18432 - (5602562659*w^5)/9216 + (14278292731*w^6)/36864 + (915594511*w^7)/1024 + (1226493151*w^8)/18432 - 
      (2090301679*w^9)/3072 - (19140464599*w^10)/73728 + (3219529817*w^11)/9216 + (458006281*w^12)/2304 - (2229095*w^13)/16 - (12066373*w^14)/144 + 
      (591745*w^15)/12 + (311729*w^16)/18 - (130900*w^17)/9 + (21505*w^18)/9) + 
    (up^(5/2)*((-8*w^2)/3 + 2*w^4) + up^(7/2)*((-64*w^2)/3 + (64*w^4)/3 + 8*w^5 - 8*w^6) + 
      up^(9/2)*((-500*w^2)/3 + (515*w^4)/3 + (352*w^5)/3 - (271*w^6)/3 - 62*w^7 + 30*w^8) + 
      up^(11/2)*((-11792*w^2)/9 + (4100*w^4)/3 + (3562*w^5)/3 - 752*w^6 - (2894*w^7)/3 + (2336*w^8)/9 + 320*w^9 - (320*w^10)/3) + 
      up^(13/2)*((-372979*w^2)/36 + (1605985*w^4)/144 + (31961*w^5)/3 - (143429*w^6)/24 - (42583*w^7)/4 + (183001*w^8)/144 + (64067*w^9)/12 - (6725*w^10)/18 - 
        (4280*w^11)/3 + (1100*w^12)/3) + up^(15/2)*((-740036*w^2)/9 + (1680487*w^4)/18 + (6522851*w^5)/72 - (1743541*w^6)/36 - (1245691*w^7)/12 + 
        (28483*w^8)/18 + (498619*w^9)/8 + (280333*w^10)/36 - (439235*w^11)/18 - (12776*w^12)/9 + (17600*w^13)/3 - 1232*w^14) + 
      up^(17/2)*((-141261215*w^2)/216 + (228931235*w^4)/288 + (27017645*w^5)/36 - (39259019*w^6)/96 - (275251519*w^7)/288 - (45256331*w^8)/864 + 
        (30493469*w^9)/48 + (50405177*w^10)/288 - (82860703*w^11)/288 - (1487707*w^12)/16 + (885365*w^13)/9 + (445544*w^14)/27 - (68684*w^15)/3 + 
        (36652*w^16)/9))*\[Chi] + (up^3*(w^2 - w^4) + up^4*((173*w^2)/9 - (55*w^4)/3 - (22*w^5)/3 + 7*w^6) + 
      up^5*((18431*w^2)/72 - (8275*w^4)/36 - 182*w^5 + (2741*w^6)/24 + (230*w^7)/3 - 35*w^8) + 
      up^6*((209041*w^2)/72 - (23603*w^4)/9 - (46445*w^5)/18 + (91121*w^6)/72 + (10861*w^7)/6 - (5075*w^8)/12 - (1535*w^9)/3 + (475*w^10)/3) + 
      up^7*((26079739*w^2)/864 - (8308463*w^4)/288 - (2144311*w^5)/72 + (1244773*w^6)/96 + (239528*w^7)/9 - (1717303*w^8)/864 - (287675*w^9)/24 + 
        (52565*w^10)/72 + (24955*w^11)/9 - (1990*w^12)/3) + up^8*((256981247*w^2)/864 - (266778581*w^4)/864 - (29836133*w^5)/96 + (6436223*w^6)/48 + 
        (46808429*w^7)/144 + (8758027*w^8)/864 - (51311779*w^9)/288 - (22024507*w^10)/864 + (765535*w^11)/12 + (125099*w^12)/36 - (120560*w^13)/9 + 
        (7898*w^14)/3) + up^9*((78165739877*w^2)/27648 - (22246285277*w^4)/6912 - (5294020873*w^5)/1728 + (19640791631*w^6)/13824 + (2082198163*w^7)/576 + 
        (2412219955*w^8)/6912 - (1271213237*w^9)/576 - (18396081307*w^10)/27648 + (1600461271*w^11)/1728 + (131920601*w^12)/432 - (21131875*w^13)/72 - 
        (544675*w^14)/12 + (540056*w^15)/9 - (90398*w^16)/9))*\[Chi]^2 + (up^(9/2)*((-20*w^2)/3 + (14*w^4)/3 + 4*w^5 - 2*w^6) + 
      up^(11/2)*((-16672*w^2)/81 + (1198*w^4)/9 + (1472*w^5)/9 - (170*w^6)/3 - (164*w^7)/3 + 20*w^8) + 
      up^(13/2)*((-597787*w^2)/162 + (854267*w^4)/324 + (59221*w^5)/18 - (8365*w^6)/9 - (17494*w^7)/9 + (3389*w^8)/12 + (2905*w^9)/6 - 130*w^10) + 
      up^(15/2)*((-4249942*w^2)/81 + (13902607*w^4)/324 + (4035782*w^5)/81 - (2251705*w^6)/162 - (233035*w^7)/6 - (11321*w^8)/36 + (141022*w^9)/9 - 
        (2675*w^10)/9 - (19745*w^11)/6 + (2120*w^12)/3) + up^(17/2)*((-1275174125*w^2)/1944 + (265092659*w^4)/432 + (841969409*w^5)/1296 - (9781039*w^6)/48 - 
        (197021119*w^7)/324 - (240919727*w^8)/3888 + (43139869*w^9)/144 + (24962717*w^10)/432 - (21346315*w^11)/216 - (69310*w^12)/9 + (171590*w^13)/9 - 
        (10300*w^14)/3))*\[Chi]^3 + (up^5*(w^2/2 + w^4/2 - w^5) + up^6*((3407*w^2)/36 - (487*w^4)/18 - 87*w^5 + (25*w^6)/12 + (67*w^7)/3 - 5*w^8) + 
      up^7*((2898815*w^2)/972 - (1975079*w^4)/1296 - (287087*w^5)/108 + (12205*w^6)/72 + (45355*w^7)/36 - (823*w^8)/144 - (850*w^9)/3 + 60*w^10) + 
      up^8*((117600227*w^2)/1944 - (20049491*w^4)/486 - (17828465*w^5)/324 + (4383805*w^6)/648 + (972331*w^7)/27 + (162751*w^8)/36 - (461617*w^9)/36 - 
        (6856*w^10)/9 + (5075*w^11)/2 - 465*w^12) + up^9*((122306762389*w^2)/124416 - (25558130875*w^4)/31104 - (14330649205*w^5)/15552 + 
        (11333739019*w^6)/62208 + (1949653081*w^7)/2592 + (498271721*w^8)/3456 - (559748245*w^9)/1728 - (1251140939*w^10)/13824 + (14171555*w^11)/144 + 
        (206525*w^12)/16 - (328205*w^13)/18 + (8750*w^14)/3))*\[Chi]^4 + (up^(13/2)*((-79*w^2)/3 + (5*w^4)/3 + (74*w^5)/3 + 4*w^6 - 4*w^7) + 
      up^(15/2)*((-128659*w^2)/81 + (91115*w^4)/162 + (12346*w^5)/9 + (1082*w^6)/9 - (4160*w^7)/9 - (177*w^8)/2 + (290*w^9)/3 - 12*w^10) + 
      up^(17/2)*((-70494649*w^2)/1458 + (6635332*w^4)/243 + (10161223*w^5)/243 - (17891*w^6)/648 - (2324533*w^7)/108 - (634279*w^8)/108 + (58520*w^9)/9 + 
        (88817*w^10)/72 - (15115*w^11)/12 + 176*w^12))*\[Chi]^5 + (up^7*((97*w^2)/24 - (7*w^4)/4 - (8*w^5)/3 + (3*w^6)/8) + 
      up^8*((19363*w^2)/36 - (10573*w^4)/72 - (7837*w^5)/18 - (289*w^6)/6 + (413*w^7)/6 + (929*w^8)/24 - 15*w^9) + 
      up^9*((838457221*w^2)/31104 - (97181683*w^4)/7776 - (7187263*w^5)/324 - (8587135*w^6)/5184 + (215057*w^7)/27 + (353969*w^8)/96 - (65521*w^9)/36 - 
        (914041*w^10)/1152 + (1115*w^11)/3 - 30*w^12))*\[Chi]^6 + up^(17/2)*((-877*w^2)/9 + (45*w^4)/4 + (703*w^5)/9 + (17*w^6)/2 + (17*w^7)/3 - (73*w^8)/12)*
     \[Chi]^7 + up^9*((481*w^2)/96 + (167*w^4)/24 - (157*w^5)/24 - (169*w^6)/32 - (41*w^7)/24 + (25*w^8)/16)*\[Chi]^8;


\[Lambda]0 = up*w^2 + up^2*(2*w^2 - 2*w^4) + up^3*((17*w^2)/2 - (17*w^4)/2 - 5*w^5 + 5*w^6) + 
    up^4*((133*w^2)/3 - 48*w^4 - 35*w^5 + 27*w^6 + 25*w^7 - (40*w^8)/3) + up^5*((24739*w^2)/96 - (13955*w^4)/48 - (1983*w^5)/8 + (5489*w^6)/32 + (1845*w^7)/8 - 
      (695*w^8)/12 - 100*w^9 + (110*w^10)/3) + up^6*((76999*w^2)/48 - (89905*w^4)/48 - (41743*w^5)/24 + (53213*w^6)/48 + (7639*w^7)/4 - (11491*w^8)/48 - 
      (8625*w^9)/8 + (130*w^10)/3 + (1100*w^11)/3 - (308*w^12)/3) + up^7*((6026099*w^2)/576 - (815873*w^4)/64 - (2339107*w^5)/192 + (475387*w^6)/64 + 
      (1445375*w^7)/96 - (301747*w^8)/576 - (629313*w^9)/64 - (43345*w^10)/32 + (25625*w^11)/6 + 418*w^12 - (3850*w^13)/3 + (2618*w^14)/9) + 
    up^8*((20311817*w^2)/288 - (13059139*w^4)/144 - (16457797*w^5)/192 + (2509825*w^6)/48 + (22340521*w^7)/192 + (513757*w^8)/144 - (15971707*w^9)/192 - 
      (6571571*w^10)/288 + (7771015*w^11)/192 + (169853*w^12)/12 - (91025*w^13)/6 - (29876*w^14)/9 + (13090*w^15)/3 - (7480*w^16)/9) + 
    up^9*((35916237673*w^2)/73728 - (12288135145*w^4)/18432 - (5602562659*w^5)/9216 + (14278292731*w^6)/36864 + (915594511*w^7)/1024 + (1226493151*w^8)/18432 - 
      (2090301679*w^9)/3072 - (19140464599*w^10)/73728 + (3219529817*w^11)/9216 + (458006281*w^12)/2304 - (2229095*w^13)/16 - (12066373*w^14)/144 + 
      (591745*w^15)/12 + (311729*w^16)/18 - (130900*w^17)/9 + (21505*w^18)/9) + 
    (up^(5/2)*((-8*w^2)/3 + 2*w^4) + up^(7/2)*((-64*w^2)/3 + (64*w^4)/3 + 8*w^5 - 8*w^6) + 
      up^(9/2)*((-500*w^2)/3 + (515*w^4)/3 + (352*w^5)/3 - (271*w^6)/3 - 62*w^7 + 30*w^8) + 
      up^(11/2)*((-11792*w^2)/9 + (4100*w^4)/3 + (3562*w^5)/3 - 752*w^6 - (2894*w^7)/3 + (2336*w^8)/9 + 320*w^9 - (320*w^10)/3) + 
      up^(13/2)*((-372979*w^2)/36 + (1605985*w^4)/144 + (31961*w^5)/3 - (143429*w^6)/24 - (42583*w^7)/4 + (183001*w^8)/144 + (64067*w^9)/12 - (6725*w^10)/18 - 
        (4280*w^11)/3 + (1100*w^12)/3) + up^(15/2)*((-740036*w^2)/9 + (1680487*w^4)/18 + (6522851*w^5)/72 - (1743541*w^6)/36 - (1245691*w^7)/12 + 
        (28483*w^8)/18 + (498619*w^9)/8 + (280333*w^10)/36 - (439235*w^11)/18 - (12776*w^12)/9 + (17600*w^13)/3 - 1232*w^14) + 
      up^(17/2)*((-141261215*w^2)/216 + (228931235*w^4)/288 + (27017645*w^5)/36 - (39259019*w^6)/96 - (275251519*w^7)/288 - (45256331*w^8)/864 + 
        (30493469*w^9)/48 + (50405177*w^10)/288 - (82860703*w^11)/288 - (1487707*w^12)/16 + (885365*w^13)/9 + (445544*w^14)/27 - (68684*w^15)/3 + 
        (36652*w^16)/9))*\[Chi] + (up^3*(w^2 - w^4) + up^4*((173*w^2)/9 - (55*w^4)/3 - (22*w^5)/3 + 7*w^6) + 
      up^5*((18431*w^2)/72 - (8275*w^4)/36 - 182*w^5 + (2741*w^6)/24 + (230*w^7)/3 - 35*w^8) + 
      up^6*((209041*w^2)/72 - (23603*w^4)/9 - (46445*w^5)/18 + (91121*w^6)/72 + (10861*w^7)/6 - (5075*w^8)/12 - (1535*w^9)/3 + (475*w^10)/3) + 
      up^7*((26079739*w^2)/864 - (8308463*w^4)/288 - (2144311*w^5)/72 + (1244773*w^6)/96 + (239528*w^7)/9 - (1717303*w^8)/864 - (287675*w^9)/24 + 
        (52565*w^10)/72 + (24955*w^11)/9 - (1990*w^12)/3) + up^8*((256981247*w^2)/864 - (266778581*w^4)/864 - (29836133*w^5)/96 + (6436223*w^6)/48 + 
        (46808429*w^7)/144 + (8758027*w^8)/864 - (51311779*w^9)/288 - (22024507*w^10)/864 + (765535*w^11)/12 + (125099*w^12)/36 - (120560*w^13)/9 + 
        (7898*w^14)/3) + up^9*((78165739877*w^2)/27648 - (22246285277*w^4)/6912 - (5294020873*w^5)/1728 + (19640791631*w^6)/13824 + (2082198163*w^7)/576 + 
        (2412219955*w^8)/6912 - (1271213237*w^9)/576 - (18396081307*w^10)/27648 + (1600461271*w^11)/1728 + (131920601*w^12)/432 - (21131875*w^13)/72 - 
        (544675*w^14)/12 + (540056*w^15)/9 - (90398*w^16)/9))*\[Chi]^2 + (up^(9/2)*((-20*w^2)/3 + (14*w^4)/3 + 4*w^5 - 2*w^6) + 
      up^(11/2)*((-16672*w^2)/81 + (1198*w^4)/9 + (1472*w^5)/9 - (170*w^6)/3 - (164*w^7)/3 + 20*w^8) + 
      up^(13/2)*((-597787*w^2)/162 + (854267*w^4)/324 + (59221*w^5)/18 - (8365*w^6)/9 - (17494*w^7)/9 + (3389*w^8)/12 + (2905*w^9)/6 - 130*w^10) + 
      up^(15/2)*((-4249942*w^2)/81 + (13902607*w^4)/324 + (4035782*w^5)/81 - (2251705*w^6)/162 - (233035*w^7)/6 - (11321*w^8)/36 + (141022*w^9)/9 - 
        (2675*w^10)/9 - (19745*w^11)/6 + (2120*w^12)/3) + up^(17/2)*((-1275174125*w^2)/1944 + (265092659*w^4)/432 + (841969409*w^5)/1296 - (9781039*w^6)/48 - 
        (197021119*w^7)/324 - (240919727*w^8)/3888 + (43139869*w^9)/144 + (24962717*w^10)/432 - (21346315*w^11)/216 - (69310*w^12)/9 + (171590*w^13)/9 - 
        (10300*w^14)/3))*\[Chi]^3 + (up^5*(w^2/2 + w^4/2 - w^5) + up^6*((3407*w^2)/36 - (487*w^4)/18 - 87*w^5 + (25*w^6)/12 + (67*w^7)/3 - 5*w^8) + 
      up^7*((2898815*w^2)/972 - (1975079*w^4)/1296 - (287087*w^5)/108 + (12205*w^6)/72 + (45355*w^7)/36 - (823*w^8)/144 - (850*w^9)/3 + 60*w^10) + 
      up^8*((117600227*w^2)/1944 - (20049491*w^4)/486 - (17828465*w^5)/324 + (4383805*w^6)/648 + (972331*w^7)/27 + (162751*w^8)/36 - (461617*w^9)/36 - 
        (6856*w^10)/9 + (5075*w^11)/2 - 465*w^12) + up^9*((122306762389*w^2)/124416 - (25558130875*w^4)/31104 - (14330649205*w^5)/15552 + 
        (11333739019*w^6)/62208 + (1949653081*w^7)/2592 + (498271721*w^8)/3456 - (559748245*w^9)/1728 - (1251140939*w^10)/13824 + (14171555*w^11)/144 + 
        (206525*w^12)/16 - (328205*w^13)/18 + (8750*w^14)/3))*\[Chi]^4 + (up^(13/2)*((-79*w^2)/3 + (5*w^4)/3 + (74*w^5)/3 + 4*w^6 - 4*w^7) + 
      up^(15/2)*((-128659*w^2)/81 + (91115*w^4)/162 + (12346*w^5)/9 + (1082*w^6)/9 - (4160*w^7)/9 - (177*w^8)/2 + (290*w^9)/3 - 12*w^10) + 
      up^(17/2)*((-70494649*w^2)/1458 + (6635332*w^4)/243 + (10161223*w^5)/243 - (17891*w^6)/648 - (2324533*w^7)/108 - (634279*w^8)/108 + (58520*w^9)/9 + 
        (88817*w^10)/72 - (15115*w^11)/12 + 176*w^12))*\[Chi]^5 + (up^7*((97*w^2)/24 - (7*w^4)/4 - (8*w^5)/3 + (3*w^6)/8) + 
      up^8*((19363*w^2)/36 - (10573*w^4)/72 - (7837*w^5)/18 - (289*w^6)/6 + (413*w^7)/6 + (929*w^8)/24 - 15*w^9) + 
      up^9*((838457221*w^2)/31104 - (97181683*w^4)/7776 - (7187263*w^5)/324 - (8587135*w^6)/5184 + (215057*w^7)/27 + (353969*w^8)/96 - (65521*w^9)/36 - 
        (914041*w^10)/1152 + (1115*w^11)/3 - 30*w^12))*\[Chi]^6 + up^(17/2)*((-877*w^2)/9 + (45*w^4)/4 + (703*w^5)/9 + (17*w^6)/2 + (17*w^7)/3 - (73*w^8)/12)*
     \[Chi]^7 + up^9*((481*w^2)/96 + (167*w^4)/24 - (157*w^5)/24 - (169*w^6)/32 - (41*w^7)/24 + (25*w^8)/16)*\[Chi]^8;


(* ::Subsection::Closed:: *)
(*Inverse redshift*)


U0 = 1 + (3*up*w^2)/2 + up^2*(6*w^3 - (21*w^4)/8) + up^3*(23*w^3 - 6*w^4 - 12*w^5 + (55*w^6)/16) + 
    up^4*((249*w^3)/2 - 24*w^4 - 105*w^5 + 12*w^6 + (75*w^7)/4 - (525*w^8)/128) + 
    up^5*((5943*w^3)/8 - 96*w^4 - 780*w^5 - (27*w^6)/2 + (969*w^7)/4 - (57*w^8)/4 - (105*w^9)/4 + (1197*w^10)/256) + 
    up^6*((150015*w^3)/32 - 384*w^4 - (44715*w^5)/8 - (5149*w^6)/8 + (72801*w^7)/32 + (1689*w^8)/8 - (6919*w^9)/16 + (21*w^10)/2 + (2205*w^11)/64 - 
      (5313*w^12)/1024) + up^7*((1969485*w^3)/64 - 1536*w^4 - (641361*w^5)/16 - (59301*w^6)/8 + (611619*w^7)/32 + (69825*w^8)/16 - (150819*w^9)/32 - 
      (5433*w^10)/8 + (85803*w^11)/128 + (63*w^12)/64 - (693*w^13)/16 + (11583*w^14)/2048) + 
    up^8*((26634405*w^3)/128 - 6144*w^4 - (18647631*w^5)/64 - (2149791*w^6)/32 + (39475005*w^7)/256 + (420351*w^8)/8 - (2782065*w^9)/64 - (895437*w^10)/64 + 
      (1025301*w^11)/128 + (98055*w^12)/64 - (30339*w^13)/32 - (693*w^14)/32 + (27027*w^15)/512 - (199485*w^16)/32768) + 
    up^9*((1474117943*w^3)/1024 - 24576*w^4 - (68899737*w^5)/32 - (70835053*w^6)/128 + (315551175*w^7)/256 + (67214463*w^8)/128 - (95364607*w^9)/256 - 
      (23766645*w^10)/128 + (38958267*w^11)/512 + (2114421*w^12)/64 - (759261*w^13)/64 - (737955*w^14)/256 + (80355*w^15)/64 + (27027*w^16)/512 - 
      (32175*w^17)/512 + (425425*w^18)/65536) + (up^(5/2)*(-6*w^3 + 3*w^4) + up^(7/2)*(-57*w^3 + 18*w^4 + 36*w^5 - (21*w^6)/2) + 
      up^(9/2)*((-945*w^3)/2 + 90*w^4 + 441*w^5 - 36*w^6 - (375*w^7)/4 + (165*w^8)/8) + up^(11/2)*((-30345*w^3)/8 + 420*w^4 + 4176*w^5 + (531*w^6)/2 - 
        (5745*w^7)/4 + (159*w^8)/4 + (735*w^9)/4 - (525*w^10)/16) + up^(13/2)*((-966735*w^3)/32 + 1890*w^4 + (292779*w^5)/8 + (48189*w^6)/8 - (502089*w^7)/32 - 
        (18339*w^8)/8 + (53391*w^9)/16 + (21*w^10)/2 - (19845*w^11)/64 + (5985*w^12)/128) + 
      up^(15/2)*((-15383907*w^3)/64 + 8316*w^4 + (5007819*w^5)/16 + (574797*w^6)/8 - (4859679*w^7)/32 - (713823*w^8)/16 + (1275333*w^9)/32 + (32043*w^10)/4 - 
        (817413*w^11)/128 - (10773*w^12)/64 + (7623*w^13)/16 - (15939*w^14)/256) + up^(17/2)*((-245017773*w^3)/128 + 36036*w^4 + (170301951*w^5)/64 + 
        (22703859*w^6)/32 - (359119161*w^7)/256 - (2291655*w^8)/4 + (25762269*w^9)/64 + (10510281*w^10)/64 - (10247451*w^11)/128 - (40665*w^12)/2 + 
        (172035*w^13)/16 + (15939*w^14)/32 - (351351*w^15)/512 + (81081*w^16)/1024))*\[Chi] + 
    (up^3*(2*w^3 - (3*w^4)/2) + up^4*(54*w^3 - 18*w^4 - 39*w^5 + (39*w^6)/4) + up^5*((1485*w^3)/2 - 120*w^4 - (1479*w^5)/2 + 18*w^6 + (711*w^7)/4 - 
        (585*w^8)/16) + up^6*((16863*w^3)/2 - 672*w^4 - (37713*w^5)/4 - 1226*w^6 + (6891*w^7)/2 + (327*w^8)/4 - (4115*w^9)/8 + (2835*w^10)/32) + 
      up^7*((2800305*w^3)/32 - 3456*w^4 - (1680867*w^5)/16 - (190083*w^6)/8 + (1461855*w^7)/32 + (80913*w^8)/8 - (170127*w^9)/16 - 495*w^10 + (74235*w^11)/64 - 
        (43785*w^12)/256) + up^8*((27575955*w^3)/32 - 16896*w^4 - (70536459*w^5)/64 - (1230327*w^6)/4 + (1053495*w^7)/2 + (3189831*w^8)/16 - (9117009*w^9)/64 - 
        (648177*w^10)/16 + (1640523*w^11)/64 + (105609*w^12)/64 - (286713*w^13)/128 + (147609*w^14)/512) + 
      up^9*((1049124349*w^3)/128 - 79872*w^4 - (1431232341*w^5)/128 - (108437239*w^6)/32 + (1465425765*w^7)/256 + (44804589*w^8)/16 - (51461447*w^9)/32 - 
        (54596259*w^10)/64 + (43375779*w^11)/128 + (7582435*w^12)/64 - (13381353*w^13)/256 - (271719*w^14)/64 + (1993299*w^15)/512 - (909909*w^16)/2048))*
     \[Chi]^2 + (up^(9/2)*(-22*w^3 + 6*w^4 + 18*w^5 - 3*w^6) + up^(11/2)*((-2445*w^3)/4 + 60*w^4 + (1251*w^5)/2 + 45*w^6 - (645*w^7)/4 + 27*w^8) + 
      up^(13/2)*((-21315*w^3)/2 + 420*w^4 + (93279*w^5)/8 + 2583*w^6 - 4293*w^7 - (1815*w^8)/4 + (5901*w^9)/8 - (915*w^10)/8) + 
      up^(15/2)*((-2406075*w^3)/16 + 2520*w^4 + (2786979*w^5)/16 + (415987*w^6)/8 - (2340069*w^7)/32 - (96171*w^8)/4 + (144451*w^9)/8 + 2091*w^10 - 
        (74715*w^11)/32 + (1295*w^12)/4) + up^(17/2)*((-60107355*w^3)/32 + 13860*w^4 + (9282195*w^5)/4 + 766767*w^6 - (16803285*w^7)/16 - (8197311*w^8)/16 + 
        (17847471*w^9)/64 + (460695*w^10)/4 - (3592929*w^11)/64 - (446931*w^12)/64 + (187845*w^13)/32 - (92925*w^14)/128))*\[Chi]^3 + 
    (up^5*(3*w^3 - 3*w^5) + up^6*((555*w^3)/2 - 276*w^5 - 63*w^6 + (141*w^7)/2 - (57*w^8)/8) + 
      up^7*((33705*w^3)/4 - (17211*w^5)/2 - 2919*w^6 + (23421*w^7)/8 + (1413*w^8)/2 - (4587*w^9)/8 + (1125*w^10)/16) + 
      up^8*((2726955*w^3)/16 - (370725*w^5)/2 - (278895*w^6)/4 + (559887*w^7)/8 + (136197*w^8)/4 - (69645*w^9)/4 - (32481*w^10)/8 + (43695*w^11)/16 - 
        (21315*w^12)/64) + up^9*((177774399*w^3)/64 - (209072175*w^5)/64 - (9908523*w^6)/8 + (85351491*w^7)/64 + (6711921*w^8)/8 - (20471289*w^9)/64 - 
        (811869*w^10)/4 + (9213009*w^11)/128 + (261303*w^12)/16 - (1199205*w^13)/128 + (137025*w^14)/128))*\[Chi]^4 + 
    (up^(13/2)*((-135*w^3)/2 - 6*w^4 + (117*w^5)/2 + 27*w^6 - 12*w^7) + up^(15/2)*((-17269*w^3)/4 - 84*w^4 + (31119*w^5)/8 + (3659*w^6)/2 - (4089*w^7)/4 - 
        513*w^8 + (1841*w^9)/8 - (33*w^10)/2) + up^(17/2)*((-2138535*w^3)/16 - 756*w^4 + (532917*w^5)/4 + 59730*w^6 - (648861*w^7)/16 - (119073*w^8)/4 + 
        (145467*w^9)/16 + (34377*w^10)/8 - (29733*w^11)/16 + (1407*w^12)/8))*\[Chi]^5 + 
    (up^7*((15*w^3)/2 - (9*w^5)/2 - 3*w^6) + up^8*((2835*w^3)/2 - (4275*w^5)/4 - 612*w^6 + (501*w^7)/4 + (351*w^8)/2 - (75*w^9)/2) + 
      up^9*((1176945*w^3)/16 - (528921*w^5)/8 - (133309*w^6)/4 + 13512*w^7 + (64335*w^8)/4 - (29023*w^9)/16 - (20301*w^10)/8 + (5463*w^11)/8 - (595*w^12)/16))*
     \[Chi]^6 + up^(17/2)*((-543*w^3)/2 + 12*w^4 + 168*w^5 + 102*w^6 + (27*w^7)/2 - 24*w^8)*\[Chi]^7 + 
    up^9*((175*w^3)/8 - (45*w^5)/4 - (19*w^6)/2 - (21*w^7)/8 + (3*w^8)/2)*\[Chi]^8;


(* ::Subsection::Closed:: *)
(*Spin-precession invariant*)


\[Psi]0 = (3*up)/2 + up^2*(21/8 - (3*w^2)/2) + up^3*(81/8 - (69*w^2)/8 + (3*w^4)/16) + up^4*(6549/128 - (1665*w^2)/32 + (33*w^4)/8 - (3*w^6)/32) + 
    up^5*(37737/128 - (21243*w^2)/64 + (1449*w^4)/32 - (51*w^6)/32 + (15*w^8)/256) + 
    up^6*(936183/512 - (1139931*w^2)/512 + (222447*w^4)/512 - (5817*w^6)/256 + (1221*w^8)/1024 - (21*w^10)/512) + 
    up^7*(-63927171/512 + (95118861*w^2)/512 + (347265*w^3)/2 - (70097961*w^4)/512 - (8348955*w^5)/32 + (8138991*w^6)/512 + (3243699*w^7)/16 + 
      (41499513*w^8)/1024 - (3339711*w^9)/32 - (29732547*w^10)/1024 + (159165*w^11)/4 + (13312575*w^12)/2048 - 10935*w^13 + 2187*w^14) + 
    up^8*(-8487868221/32768 + (111185355*w^2)/2048 + (977946135*w^3)/2048 + (456266277*w^4)/2048 - (715280859*w^5)/2048 - (1902433341*w^6)/4096 + 
      (18170649*w^7)/2048 + (6267618927*w^8)/16384 + (278632827*w^9)/2048 - (101019663*w^10)/512 - (3152277*w^11)/32 + (663434619*w^12)/8192 + 
      (477495*w^13)/16 - (121678947*w^14)/4096 + (10935*w^15)/2) + (-up^(3/2) + up^(5/2)*(-9/2 + 3*w^2) + up^(7/2)*(-63/2 + (117*w^2)/4 - (9*w^4)/8) + 
      up^(9/2)*(-3777/16 + (1965*w^2)/8 - (75*w^4)/4 + (3*w^6)/4) + up^(11/2)*(-57699/32 + (64677*w^2)/32 - (4041*w^4)/16 + (207*w^6)/16 - (75*w^8)/128) + 
      up^(13/2)*(-111057/8 + (534591*w^2)/32 - (389247*w^4)/128 + (10809*w^6)/64 - (3081*w^8)/256 + (63*w^10)/128) + 
      up^(15/2)*(147659961/128 - (414835425*w^2)/256 - (24204205*w^3)/16 + (279063249*w^4)/256 + (137066343*w^5)/64 - (1261841*w^6)/16 - (49733421*w^7)/32 - 
        (9947847*w^8)/32 + (47706183*w^9)/64 + (96691233*w^10)/512 - (4141935*w^11)/16 - (31788729*w^12)/1024 + (116397*w^13)/2 - 10935*w^14))*\[Chi] + 
    (up^3*(2 - (3*w^2)/2) + up^4*(315/8 - (75*w^2)/2 + (3*w^4)/8) + up^5*(7635/16 - (969*w^2)/2 + (285*w^4)/16 - (33*w^6)/16) + 
      up^6*(1273767/256 - (345663*w^2)/64 + (61803*w^4)/128 - (1935*w^6)/64 + (579*w^8)/256) + 
      up^7*(-16486083/32 + (160377297*w^2)/256 + (19411587*w^3)/32 - (11884089*w^4)/32 - (11409873*w^5)/16 + (1413921*w^6)/32 + (13580913*w^7)/32 + 
        (1997163*w^8)/64 - (2522853*w^9)/16 - (160797*w^10)/128 + (65529*w^11)/2 - (13851*w^12)/2) + 
      up^8*(-4981671717/2048 + (56326941*w^2)/32 + (876008457*w^3)/256 - (274420107*w^4)/2048 - (791150781*w^5)/256 - (177522771*w^6)/128 + 
        (359356143*w^7)/256 + (2477926215*w^8)/2048 - (115001691*w^9)/256 - (134736699*w^10)/256 + 161685*w^11 + (229739373*w^12)/2048 - (227205*w^13)/4 + 
        6804*w^14))*\[Chi]^2 + (up^(9/2)*(-107/4 + 24*w^2 + (9*w^4)/4) + up^(11/2)*(-4449/8 + (4203*w^2)/8 + (201*w^4)/8 + (15*w^6)/8) + 
      up^(13/2)*(-130041/16 + (133497*w^2)/16 - (8055*w^4)/32 + (321*w^6)/16 - (129*w^8)/32) + 
      up^(15/2)*(2266095/2 - (159187773*w^2)/128 - (20241837*w^3)/16 + (78293547*w^4)/128 + (21578949*w^5)/16 + (1542777*w^6)/128 - 729684*w^7 - 
        (11038215*w^8)/128 + (1001823*w^9)/4 + (228477*w^10)/32 - (95607*w^11)/2 + (18711*w^12)/2))*\[Chi]^3 + 
    (up^5*(183/16 - (75*w^2)/8 - (33*w^4)/16) + up^6*(6443/16 - (10899*w^2)/32 - 60*w^4 - (47*w^6)/32) + 
      up^7*(-6578637/64 + (2729337*w^2)/32 + 103455*w^3 - (3762015*w^4)/128 - (642315*w^5)/8 - (147807*w^6)/64 + (62475*w^7)/2 - (32949*w^8)/128 - 
        (49953*w^9)/8 + (10437*w^10)/8) + up^8*(-1222158309/1024 + (464482845*w^2)/512 + (169890951*w^3)/128 - (111784065*w^4)/512 - (131489577*w^5)/128 - 
        (15762405*w^6)/64 + (56057805*w^7)/128 + (156766407*w^8)/1024 - (17723883*w^9)/128 - (13209837*w^10)/512 + (458253*w^11)/16 - 4446*w^12))*\[Chi]^4 + 
    (up^(11/2)*(-21/8 + (9*w^2)/4 + (3*w^4)/8) + up^(13/2)*(-345/2 + 123*w^2 + (93*w^4)/2 + 3*w^6) + 
      up^(15/2)*(82272 - (455991*w^2)/8 - 78918*w^3 + (663849*w^4)/64 + (814089*w^5)/16 + (276883*w^6)/32 - (69171*w^7)/4 - (111735*w^8)/64 + (53391*w^9)/16 - 
        (4473*w^10)/8))*\[Chi]^5 + (up^7*(-14655/16 + (2799*w^2)/8 + (6411*w^3)/8 + (321*w^4)/8 - 246*w^5 - (615*w^6)/8 + (405*w^7)/8 - (51*w^8)/16) + 
      up^8*(-2680791/64 + (1419741*w^2)/64 + (1229937*w^3)/32 - (10203*w^4)/64 - (556773*w^5)/32 - (417525*w^6)/64 + (154359*w^7)/32 + (44229*w^8)/32 - 
        (31107*w^9)/32 + 117*w^10))*\[Chi]^6 + up^(15/2)*(1395/8 - 48*w^2 - (583*w^3)/4 - (153*w^4)/16 + (63*w^5)/4 + (131*w^6)/8 - 3*w^7 - (3*w^8)/16)*
     \[Chi]^7 + up^8*(-1353/128 - (201*w^2)/32 + 12*w^3 + 6*w^4 + (21*w^5)/16 - (9*w^6)/4 - (3*w^7)/16 - (3*w^8)/128)*\[Chi]^8;

